Fortran and C programs for the time-dependent dipolar Gross-Pitaevskii equation in an anisotropic trap

Many of the static and dynamic properties of an atomic Bose-Einstein condensate (BEC) are usually studied by solving the mean-field Gross-Pitaevskii (GP) equation, which is a nonlinear partial differential equation for short-range atomic interaction. More recently, BEC of atoms with long-range dipolar atomic interaction are used in theoretical and experimental studies. For dipolar atomic interaction, the GP equation is a partial integro-differential equation, requiring complex algorithm for its numerical solution. Here we present numerical algorithms for both stationary and non-stationary solutions of the full three-dimensional (3D) GP equation for a dipolar BEC, including the contact interaction. We also consider the simplified one- (1D) and two-dimensional (2D) GP equations satisfied by cigar- and disk-shaped dipolar BECs. We employ the split-step Crank-Nicolson method with real- and imaginary-time propagations, respectively, for the numerical solution of the GP equation for dynamic and static properties of a dipolar BEC. The atoms are considered to be polarized along the z axis and we consider ten different cases, e.g., stationary and non-stationary solutions of the GP equation for a dipolar BEC in 1D (along x and z axes), 2D (in x-y and x-z planes), and 3D, and we provide working codes in Fortran 90/95 and C for these ten cases (twenty programs in all). We present numerical results for energy, chemical potential, root-mean-square sizes and density of the dipolar BECs and, where available, compare them with results of other authors and of variational and Thomas-Fermi approximations.

==> DBEC-GP/c_programs/src/imag1dX/imag1dX.c <==
/**
 * DBEC-GP codes are developed  and (c)copyright-ed by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 * 
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */



#include "imag1dX.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   double norm, mu, en;
   double *rms;
   double *psi;
   double *psidd2;
   double *cbeta;
   double *dpsix;
   double *tmpxi, *tmpxj, *tmpxk, *tmpxl, *tmpxm, *tmpxn;
   fftw_complex *psidd2fft;
   double psi2;
   
   pi = 3.14159265358979;
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);

   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);

   x2 = alloc_double_vector(Nx);

   pot = alloc_double_vector(Nx);
   potdd = alloc_double_vector(Nx);
   psi = alloc_double_vector(Nx);
   psidd2 = alloc_double_vector(Nx);

   dpsix = alloc_double_vector(Nx);

   calphax = alloc_double_vector(Nx - 1);
   cbeta =  alloc_double_vector(Nx - 1);
   cgammax = alloc_double_vector(Nx - 1);

   tmpxi = alloc_double_vector(Nx);
   tmpxj = alloc_double_vector(Nx);
   tmpxk = alloc_double_vector(Nx);
   tmpxl = alloc_double_vector(Nx);
   tmpxm = alloc_double_vector(Nx);
   tmpxn = alloc_double_vector(Nx);

   psidd2fft = alloc_fftw_complex_vector(Nx);
   
   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;

   if(opt == 2) par = 2.;
   else par = 1.;
  
   drho2 = drho * drho;
   g_1d = g0 / ((2. * pi * drho2));
   gd_1d = gd0 / ((2. * pi* drho2));

   Nx2 = Nx / 2;
   dx2 = dx * dx;
   
   fprintf(out, " Imaginary time propagation 1dX,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na,aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_1D = %.4f, Strength of DDI GD_1D = %.5f\n", g_1d, gd_1d);
   fprintf(out, "  Parameter of trap: GAMMA = %.2f\n", vgamma);
   fprintf(out, "  Radial Gaussian Width = %.2f\n\n", drho);
   fprintf(out, " # Space Stp:  N = %li\n", Nx);
   fprintf(out, "  Space Step: DX = %.6f\n", dx);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N      <x>      |Psi(0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   g = 0.;
   gd = 0.;

   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(tmpxi, tmpxj, tmpxk, tmpxl, tmpxm, tmpxn);
   calcnorm(&norm, psi, tmpxi);
   calcmuen(&mu, &en, psi, dpsix, psidd2, psidd2fft, tmpxi, tmpxj);
   calcrms(rms, psi, tmpxi);
   psi2 = psi[Nx2] * psi[Nx2];
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2x(psi, file);
      fclose(file);
   }

   if(Nstp != 0) {
     double g_stp = par * g_1d / (double) Nstp;
     double gd_stp = par * gd_1d / (double) Nstp;
     g = 0.;
     gd = 0.;
     for(cnti = 0; cnti < Nstp; cnti ++) {
        g += g_stp;
        gd += gd_stp;
        calcnu(psi, psidd2, psidd2fft);
        calclux(psi, cbeta);
        calcnorm(&norm, psi, tmpxi);
     }
     calcmuen(&mu, &en, psi, dpsix, psidd2, psidd2fft, tmpxi, tmpxj);
     calcrms(rms, psi, tmpxi);
     psi2 = psi[Nx2] * psi[Nx2];
     fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
     fflush(out);
     if(Nstpout != NULL) {
       sprintf(filename, "%s.txt", Nstpout);
       file = fopen(filename, "w");
       outpsi2x(psi, file);
       fclose(file);
     }
   }
   else {
     g = par * g_1d;
    gd = par * gd_1d;
   }

   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calclux(psi, cbeta);
      calcnorm(&norm, psi, tmpxi);
   }
   calcmuen(&mu, &en, psi, dpsix, psidd2, psidd2fft, tmpxi, tmpxj);
   calcrms(rms, psi, tmpxi);
   psi2 = psi[Nx2] * psi[Nx2];
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2x(psi, file);
      fclose(file);
   }

   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calclux(psi, cbeta);
      calcnorm(&norm, psi, tmpxi);
   }
   calcmuen(&mu, &en, psi, dpsix, psidd2, psidd2fft, tmpxi, tmpxj);
   calcrms(rms, psi, tmpxi);
   psi2 = psi[Nx2] * psi[Nx2];
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2x(psi, file);
      fclose(file);
   }
   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(x);

   free_double_vector(x2);

   free_double_vector(pot);
   free_double_vector(potdd);
   free_double_vector(psi);
   free_double_vector(psidd2);

   free_double_vector(dpsix);

   free_double_vector(calphax);
   free_double_vector(cbeta);
   free_double_vector(cgammax);

   free_double_vector(tmpxi);
   free_double_vector(tmpxj);
   free_double_vector(tmpxk);
   free_double_vector(tmpxl);
   free_double_vector(tmpxm);
   free_double_vector(tmpxn);

   free_fftw_complex_vector(psidd2fft);
  
   clock_end = time(NULL);
   //fprintf(out, "Clock start : %s", ctime(&clock_beg));
   //fprintf(out, "Clock end   : %s", ctime(&clock_end));
   double wall_time = difftime(clock_end, clock_beg);
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);   
   
   if(output != NULL) fclose(out);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("G0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DRHO")) == NULL) {
      fprintf(stderr, "DRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   drho = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double *psi) {
   long cnti;
   double cpsi;
   double tmp;
   
   cpsi = sqrt(sqrt(pi / vgamma));

   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   for(cnti = 0; cnti < Nx; cnti ++) {
      tmp = exp(- 0.5 * vgamma * x2[cnti]);
      psi[cnti] = tmp / cpsi;
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti;
   double vgamma2;

   vgamma2 = vgamma * vgamma;

   for(cnti = 0; cnti < Nx; cnti ++) {
      pot[cnti] = 0.5 * par * (vgamma2 * x2[cnti]);
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + dt / dx2;

   Ax0r = 1. - dt / dx2;

   Ax = - 0.5 * dt / dx2;

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *kx2, double *xg, double *dxg, double *ky, double *dky) {
   long cnti, cntj;
   double ky2;
   double tau;
   double  dkx; 

   gauleg(-1., 1., xg, dxg, Nx);

   for(cnti = 0; cnti < Nx; cnti ++) {
      ky[cnti] = xg[cnti] / (1. - xg[cnti] * xg[cnti]);
    
      dky[cnti] = dxg[cnti] * (1. + xg[cnti] * xg[cnti]) / 
      ((1. - xg[cnti] * xg[cnti]) * (1. - xg[cnti] * xg[cnti]));
   }

 dkx = 2. * pi / (Nx * dx);

   for(cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for(cnti = 0; cnti < Nx2; cnti ++) kx[cnti + Nx2] = (cnti - Nx2) * dkx;



   for(cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   
    for(cnti = 0; cnti < Nx; cnti ++) {
      potdd[cnti] = 0.;
      for(cntj = 0; cntj < Nx; cntj ++) {
	 ky2 = ky[cntj] * ky[cntj];
	 tau = sqrt((kx2[cnti] + ky2) * drho2 / 2.);
	  if(tau< 26.) {
            potdd[cnti] += dky[cntj] * sqrt(drho2 / 2.) * exp(- ky2 * drho2 / 2.)
	    * (2. - 3. * sqrt(pi) * exp(tau*tau) * tau* erfc(tau));
	  } 
          else {
	    potdd[cnti] += dky[cntj] * sqrt(drho2 / 2.) * exp(- ky2 * drho2 / 2.)
	    * (-1. + .5 / (tau*tau));
	  }
      }
      potdd[cnti] *= 2. / (3. * sqrt(pi)*drho2);
   }

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcnorm(double *norm, double *psi, double *tmpx) {
   long cnti;
   double tmp;

   for(cnti = 0; cnti < Nx; cnti ++) {
      tmpx[cnti] = psi[cnti] * psi[cnti];
   }

   *norm = sqrt(simpint(dx, tmpx, Nx));
   tmp = 1. / *norm;

   for(cnti = 0; cnti < Nx; cnti ++) {
      psi[cnti] *= tmp;
   }

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu        - chemical potential
 *    en        - energy
 *    psi       - array with the wave function values
 *    dpsix     - temporary array
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 *    tmpxi     - temporary array
 *    tmpxj     - temporary array
 */
void calcmuen(double *mu, double *en, double *psi, double *dpsix, double *psidd2, fftw_complex *psidd2fft, double *tmpxi, double *tmpxj) {
   long cnti;
   double psi2, psi2lin, psidd2lin, dpsi2;

   diff(dx, psi, dpsix, Nx);

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      psi2lin = psi2 * g;
      psidd2lin = psidd2[cnti] * gd;
      dpsi2 = dpsix[cnti] * dpsix[cnti];
      tmpxi[cnti] = (pot[cnti] + psi2lin + psidd2lin) * psi2 + dpsi2;
      tmpxj[cnti] = (pot[cnti] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
   }

   *mu = simpint(dx, tmpxi, Nx);
   *en = simpint(dx, tmpxj, Nx);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole 
 *    interaction.
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcpsidd2(double *psi, double *psidd2, fftw_complex *psidd2fft) {
   long cnti;
   fftw_plan plan_forward, plan_backward;

   plan_forward = fftw_plan_dft_1d(Nx, psidd2fft, psidd2fft, FFTW_FORWARD, FFTW_ESTIMATE);
   plan_backward = fftw_plan_dft_1d(Nx, psidd2fft, psidd2fft, FFTW_BACKWARD, FFTW_ESTIMATE);

   for(cnti = 0; cnti < Nx; cnti ++) {
      psidd2fft[cnti][0] = psi[cnti] * psi[cnti];
      psidd2fft[cnti][1] = 0.;
   }

   fftw_execute(plan_forward);

   for(cnti = 0; cnti < Nx; cnti ++) {
      psidd2fft[cnti][0] *= potdd[cnti];
      psidd2fft[cnti][1] *= potdd[cnti];
   }

   fftw_execute(plan_backward);

   for(cnti = 0; cnti < Nx; cnti ++) {
      psidd2[cnti] = psidd2fft[cnti][0] / Nx;
   }

   psidd2[Nx - 1] = psidd2[0];

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcrms(double *rms, double *psi, double *tmpx) {
   long cnti;
   double psi2;

   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      tmpx[cnti] = x2[cnti] * psi2;
   }
   *rms = sqrt(simpint(dx, tmpx, Nx));

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without 
 *    spatial derivatives).
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcnu(double *psi, double *psidd2, fftw_complex *psidd2fft) {
   long cnti;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      psi2lin = psi2 * g;
      psidd2lin = psidd2[cnti] * gd;
      tmp = dt * (pot[cnti] + psi2lin + psidd2lin);
      psi[cnti] *= exp(- tmp);
   }

   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double *psi, double *cbeta) {
   long cnti;
   double c;

   cbeta[Nx - 2] = psi[Nx - 1];
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      c = - Ax * psi[cnti + 1] + Ax0r * psi[cnti] - Ax * psi[cnti - 1];
      cbeta[cnti - 1] =  cgammax[cnti] * (Ax * cbeta[cnti] - c);
   }
   psi[0] = 0.;
   for (cnti = 0; cnti < Nx - 2; cnti ++) {
      psi[cnti + 1] = calphax[cnti] * psi[cnti] + cbeta[cnti];
   }
   psi[Nx - 1] = 0.;
   
   return;
}

void outpsi2x(double *psi, FILE *file) {
   long cnti;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      fprintf(file, "%8le %8le\n", x[cnti], psi[cnti] * psi[cnti]);
   }
   fflush(file);

   return;
}


==> DBEC-GP/c_programs/src/imag1dX/imag1dX.h <==
/**
 * DBEC-GP codes are developed  and (c)copyright-ed by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 * 
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */


#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <time.h>

#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        1

#define BOHR_RADIUS           5.2917720859e-11

char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpx;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nx;
long Nx2;
double g, g0, gd, gd0, g_1d, gd_1d, drho, drho2;
double aho, as, add;
double dx;
double dx2;
double dt;
double vgamma;
double par;
double pi;

double *x;
double *x2;
double *pot;
double *potdd;

double Ax0, Ax0r, Ax;
double *calphax;
double *cgammax;

void readpar(void);
void initpsi(double *psi);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *, double *, double *);
void calcnorm(double *, double *, double *);
void calcmuen(double *, double *, double *, double *, double *, fftw_complex *, double *, double *);
void calcpsidd2(double *, double *, fftw_complex *);
void calcrms(double *, double *, double *);
void calcnu(double *, double *, fftw_complex *);
void calclux(double *, double *);
void calcluy(double *, double *);
void outpsi2x(double *, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);
extern void gauleg(double, double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern fftw_complex *alloc_fftw_complex_vector(long);
extern void free_double_vector(double *);
extern void free_fftw_complex_vector(fftw_complex *);


==> DBEC-GP/c_programs/src/imag1dZ/imag1dZ.c <==
/**
 * DBEC-GP codes are developed and (c)copyright-ed  by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 * 
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */


#include "imag1dZ.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   double norm, mu, en;
   double *rms;
   double *psi;
   double *psidd2;
   double *cbeta;
   double *dpsiz;
   double *tmpzi, *tmpzj, *tmpzk, *tmpzl, *tmpzm, *tmpzn;
   fftw_complex *psidd2fft;
   double psi2;
   
   pi = 3.14159265358979;
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);

   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   z = alloc_double_vector(Nz);

   z2 = alloc_double_vector(Nz);

   pot = alloc_double_vector(Nz);
   potdd = alloc_double_vector(Nz);
   psi = alloc_double_vector(Nz);
   psidd2 = alloc_double_vector(Nz);

   dpsiz = alloc_double_vector(Nz);

   calphaz = alloc_double_vector(Nz - 1);
   cbeta =  alloc_double_vector(Nz - 1);
   cgammaz = alloc_double_vector(Nz - 1);

   tmpzi = alloc_double_vector(Nz);
   tmpzj = alloc_double_vector(Nz);
   tmpzk = alloc_double_vector(Nz);
   tmpzl = alloc_double_vector(Nz);
   tmpzm = alloc_double_vector(Nz);
   tmpzn = alloc_double_vector(Nz);

   psidd2fft = alloc_fftw_complex_vector(Nz);
   
   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;

   if(opt == 2) par = 2.;
   else par = 1.;
  
   drho2 = drho * drho;
   g_1d = g0 / ((2. * pi * drho2));
   gd_1d = gd0 / ((2. * pi* drho2));

   Nz2 = Nz / 2;
   dz2 = dz * dz;
   
   fprintf(out, " Imaginary time propagation 1dZ,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na,aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_1D = %.4f, Strength of DDI GD_1D = %.5f\n", g_1d, gd_1d);
   fprintf(out, "  Parameter of trap: LAMBDA = %.2f\n", vlambda);
   fprintf(out, "  Radial Gaussian Width = %.2f\n\n", drho);
   fprintf(out, " # Space Stp:  N = %li\n", Nz);
   fprintf(out, "  Space Step: DZ = %.6f\n", dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N      <z>      |Psi(0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   g = 0.;
   gd = 0.;

   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(tmpzi, tmpzj, tmpzk, tmpzl, tmpzm, tmpzn);
   calcnorm(&norm, psi, tmpzi);
   calcmuen(&mu, &en, psi, dpsiz, psidd2, psidd2fft, tmpzi, tmpzj);
   calcrms(rms, psi, tmpzi);
   psi2 = psi[Nz2] * psi[Nz2];
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2z(psi, file);
      fclose(file);
   }

   if(Nstp != 0) {
     double g_stp = par * g_1d / (double) Nstp;
     double gd_stp = par * gd_1d / (double) Nstp;
     g = 0.;
     gd = 0.;
     for(cnti = 0; cnti < Nstp; cnti ++) {
        g += g_stp;
        gd += gd_stp;
        calcnu(psi, psidd2, psidd2fft);
        calcluz(psi, cbeta);
        calcnorm(&norm, psi, tmpzi);
     }
     calcmuen(&mu, &en, psi, dpsiz, psidd2, psidd2fft, tmpzi, tmpzj);
     calcrms(rms, psi, tmpzi);
     psi2 = psi[Nz2] * psi[Nz2];
     fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
     fflush(out);
     if(Nstpout != NULL) {
       sprintf(filename, "%s.txt", Nstpout);
       file = fopen(filename, "w");
       outpsi2z(psi, file);
       fclose(file);
     }
   }
   else {
     g = par * g_1d;
    gd = par * gd_1d;
   }

   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmpzi);
   }
   calcmuen(&mu, &en, psi, dpsiz, psidd2, psidd2fft, tmpzi, tmpzj);
   calcrms(rms, psi, tmpzi);
   psi2 = psi[Nz2] * psi[Nz2];
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2z(psi, file);
      fclose(file);
   }

   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmpzi);
   }
   calcmuen(&mu, &en, psi, dpsiz, psidd2, psidd2fft, tmpzi, tmpzj);
   calcrms(rms, psi, tmpzi);
   psi2 = psi[Nz2] * psi[Nz2];
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2z(psi, file);
      fclose(file);
   }
   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(z);

   free_double_vector(z2);

   free_double_vector(pot);
   free_double_vector(potdd);
   free_double_vector(psi);
   free_double_vector(psidd2);

   free_double_vector(dpsiz);

   free_double_vector(calphaz);
   free_double_vector(cbeta);
   free_double_vector(cgammaz);

   free_double_vector(tmpzi);
   free_double_vector(tmpzj);
   free_double_vector(tmpzk);
   free_double_vector(tmpzl);
   free_double_vector(tmpzm);
   free_double_vector(tmpzn);

   free_fftw_complex_vector(psidd2fft);
  
   clock_end = time(NULL);
   //fprintf(out, "Clock start : %s", ctime(&clock_beg));
   //fprintf(out, "Clock end   : %s", ctime(&clock_end));
   double wall_time = difftime(clock_end, clock_beg);
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);   
   
   if(output != NULL) fclose(out);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("G0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "NZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DRHO")) == NULL) {
      fprintf(stderr, "DRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   drho = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double *psi) {
   long cnti;
   double cpsi;
   double tmp;
   
   cpsi = sqrt(sqrt(pi / vlambda));

   for(cnti = 0; cnti < Nz; cnti ++) {
      z[cnti] = (cnti - Nz2) * dz;
      z2[cnti] = z[cnti] * z[cnti];
   }

   for(cnti = 0; cnti < Nz; cnti ++) {
      tmp = exp(- 0.5 * vlambda * z2[cnti]);
      psi[cnti] = tmp / cpsi;
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti;
   double vlambda2;

   vlambda2 = vlambda * vlambda;

   for(cnti = 0; cnti < Nz; cnti ++) {
      pot[cnti] = 0.5 * par * (vlambda2 * z2[cnti]);
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Az0 = 1. + dt / dz2;

   Az0r = 1. - dt / dz2;

   Az = - 0.5 * dt / dz2;

   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 */
void initpotdd(double *kz, double *kz2, double *zg, double *dzg, double *kr, double *dkr) {
   long cnti, cntj;
   double dkz;
   double kr2;

   gauleg(-1., 1., zg, dzg, Nz);

   for(cnti = 0; cnti < Nz; cnti ++) {
      kr[cnti] = (1. + zg[cnti]) / (1. - zg[cnti]);
      dkr[cnti] = 2. * dzg[cnti] / ((1. - zg[cnti]) * (1. - zg[cnti]));
   }

   dkz = 2. * pi / (Nz * dz);

   for(cnti = 0; cnti < Nz2; cnti ++) kz[cnti] = cnti * dkz;
   for(cnti = 0; cnti < Nz2; cnti ++) kz[cnti + Nz2] = (cnti - Nz2) * dkz;

   for(cnti = 0; cnti < Nz; cnti ++) kz2[cnti] = kz[cnti] * kz[cnti];

   for(cnti = 0; cnti < Nz; cnti ++) {
      potdd[cnti] = 0.;
      for(cntj = 0; cntj < Nz; cntj ++) {
         kr2 = kr[cntj] * kr[cntj];
         potdd[cnti] += (3. * kz2[cnti] / (kr2 + kz2[cnti]) - 1.) * kr[cntj] * dkr[cntj] * exp(- kr2 * drho2 / 2.);
      }
      potdd[cnti] *= 2. / 3.;
   }

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpz - temporary array
 */
void calcnorm(double *norm, double *psi, double *tmpz) {
   long cnti;
   double tmp;

   for(cnti = 0; cnti < Nz; cnti ++) {
      tmpz[cnti] = psi[cnti] * psi[cnti];
   }

   *norm = sqrt(simpint(dz, tmpz, Nz));
   tmp = 1. / *norm;

   for(cnti = 0; cnti < Nz; cnti ++) {
      psi[cnti] *= tmp;
   }

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu        - chemical potential
 *    en        - energy
 *    psi       - array with the wave function values
 *    dpsiz     - temporary array
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 *    tmpzi     - temporary array
 *    tmpzj     - temporary array
 */
void calcmuen(double *mu, double *en, double *psi, double *dpsiz, double *psidd2, fftw_complex *psidd2fft, double *tmpzi, double *tmpzj) {
   long cnti;
   double psi2, psi2lin, psidd2lin, dpsi2;

   diff(dz, psi, dpsiz, Nz);

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cnti = 0; cnti < Nz; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      psi2lin = psi2 * g;
      psidd2lin = psidd2[cnti] * gd;
      dpsi2 = dpsiz[cnti] * dpsiz[cnti];
      tmpzi[cnti] = (pot[cnti] + psi2lin + psidd2lin) * psi2 + dpsi2;
      tmpzj[cnti] = (pot[cnti] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
   }

   *mu = simpint(dz, tmpzi, Nz);
   *en = simpint(dz, tmpzj, Nz);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole 
 *    interaction.
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcpsidd2(double *psi, double *psidd2, fftw_complex *psidd2fft) {
   long cnti;
   fftw_plan plan_forward, plan_backward;

   plan_forward = fftw_plan_dft_1d(Nz, psidd2fft, psidd2fft, FFTW_FORWARD, FFTW_ESTIMATE);
   plan_backward = fftw_plan_dft_1d(Nz, psidd2fft, psidd2fft, FFTW_BACKWARD, FFTW_ESTIMATE);

   for(cnti = 0; cnti < Nz; cnti ++) {
      psidd2fft[cnti][0] = psi[cnti] * psi[cnti];
      psidd2fft[cnti][1] = 0.;
   }

   fftw_execute(plan_forward);

   for(cnti = 0; cnti < Nz; cnti ++) {
      psidd2fft[cnti][0] *= potdd[cnti];
      psidd2fft[cnti][1] *= potdd[cnti];
   }

   fftw_execute(plan_backward);

   for(cnti = 0; cnti < Nz; cnti ++) {
      psidd2[cnti] = psidd2fft[cnti][0] / Nz;
   }

   psidd2[Nz - 1] = psidd2[0];

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpz - temporary array
 */
void calcrms(double *rms, double *psi, double *tmpz) {
   long cnti;
   double psi2;

   for(cnti = 0; cnti < Nz; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      tmpz[cnti] = z2[cnti] * psi2;
   }
   *rms = sqrt(simpint(dz, tmpz, Nz));

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without 
 *    spatial derivatives).
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcnu(double *psi, double *psidd2, fftw_complex *psidd2fft) {
   long cnti;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cnti = 0; cnti < Nz; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      psi2lin = psi2 * g;
      psidd2lin = psidd2[cnti] * gd;
      tmp = dt * (pot[cnti] + psi2lin + psidd2lin);
      psi[cnti] *= exp(- tmp);
   }

   return;
}

/**
 *    Time propagation with respect to H2 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double *psi, double *cbeta) {
   long cnti;
   double c;

   cbeta[Nz - 2] = psi[Nz - 1];
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      c = - Az * psi[cnti + 1] + Az0r * psi[cnti] - Az * psi[cnti - 1];
      cbeta[cnti - 1] =  cgammaz[cnti] * (Az * cbeta[cnti] - c);
   }
   psi[0] = 0.;
   for (cnti = 0; cnti < Nz - 2; cnti ++) {
      psi[cnti + 1] = calphaz[cnti] * psi[cnti] + cbeta[cnti];
   }
   psi[Nz - 1] = 0.;
   
   return;
}

void outpsi2z(double *psi, FILE *file) {
   long cnti;

   for(cnti = 0; cnti < Nz; cnti += outstpz) {
      fprintf(file, "%8le %8le\n", z[cnti], psi[cnti] * psi[cnti]);
   }
   fflush(file);

   return;
}


==> DBEC-GP/c_programs/src/imag1dZ/imag1dZ.h <==
/**
 * DBEC-GP codes are developed and (c)copyright-ed  by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 * 
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */


#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <time.h>

#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        1

#define BOHR_RADIUS           5.2917720859e-11

char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpz;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nz;
long Nz2;
double g, g0, gd, gd0, g_1d, gd_1d, drho, drho2;
double aho, as, add;
double dz;
double dz2;
double dt;
double vlambda;
double par;
double pi;

double *z;
double *z2;
double *pot;
double *potdd;

double Az0, Az0r, Az;
double *calphaz;
double *cgammaz;

void readpar(void);
void initpsi(double *psi);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *, double *, double *);
void calcnorm(double *, double *, double *);
void calcmuen(double *, double *, double *, double *, double *, fftw_complex *, double *, double *);
void calcpsidd2(double *, double *, fftw_complex *);
void calcrms(double *, double *, double *);
void calcnu(double *, double *, fftw_complex *);
void calcluz(double *, double *);
void outpsi2z(double *, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);
extern void gauleg(double, double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern fftw_complex *alloc_fftw_complex_vector(long);
extern void free_double_vector(double *);
extern void free_fftw_complex_vector(fftw_complex *);


==> DBEC-GP/c_programs/src/imag2dXY/imag2dXY.c <==
/**
 * DBEC-GP codes are developed  and (c)copyright-ed by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 * 
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */


#include "imag2dXY.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   double norm, mu, en;
   double *rms;
   double **psi;
   double **psidd2;
   double *cbeta;
   double **dpsix, **dpsiy;
   double *tmpxi, *tmpyi, *tmpxj, *tmpyj;
   fftw_complex *psidd2fft;
   double psi2;
   
   pi = 3.14159265358979;
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);

   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);

   pot = alloc_double_matrix(Nx, Ny);
   potdd = alloc_double_matrix(Nx, Ny);
   psi = alloc_double_matrix(Nx, Ny);
   psidd2 = alloc_double_matrix(Nx, Ny);

   dpsix = alloc_double_matrix(Nx, Ny);
   dpsiy = alloc_double_matrix(Nx, Ny);

   calphax = alloc_double_vector(Nx - 1);
   calphay = alloc_double_vector(Ny - 1);
   cbeta =  alloc_double_vector(MAX(Nx, Ny) - 1);
   cgammax = alloc_double_vector(Nx - 1);
   cgammay = alloc_double_vector(Ny - 1);

   tmpxi = alloc_double_vector(Nx);
   tmpyi = alloc_double_vector(Ny);
   tmpxj = alloc_double_vector(Nx);
   tmpyj = alloc_double_vector(Ny);

   psidd2fft = alloc_fftw_complex_vector(Nx * Ny);

   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;

   if(rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   }   
   else filerms = NULL;

   if(opt == 2) par = 2.;
   else par = 1.;

   g_2d = g0 / (sqrt(2. * pi) * d_z);
   gd_2d = gd0 / (sqrt(2. * pi) * d_z);

   Nx2 = Nx / 2; Ny2 = Ny / 2;
   dx2 = dx * dx; dy2 = dy * dy;

   fprintf(out, " Imaginary time propagation 2dXY,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_2D = %.4f, Strength of DDI GD_2D = %.5f\n", g_2d, gd_2d);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, NU = %.2f\n", vgamma, vnu);
   fprintf(out, "  Axial Gaussian Width = %.2f\n\n", d_z);
   fprintf(out, " # Space Stp: NX = %li, NY = %li\n", Nx,Ny);
   fprintf(out, "  Space Step: DX = %.6f, DY = %.6f\n", dx,dy);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <rho>     |Psi(0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   g = 0.;
   gd = 0.;

   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(tmpxi, tmpyi, tmpxj, tmpyj);
   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, psidd2, psidd2fft, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(rms, psi, tmpxi, tmpyi);
   psi2 = psi[Nx2][Ny2] * psi[Nx2][Ny2];
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, file);
      fclose(file);     

      sprintf(filename, "%s1d_y.txt", initout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, file);
      fclose(file);      
   }
   if(rmsout != NULL) {
      fprintf(filerms, " Imaginary time propagation 2dXY,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:        <x>             <y>             <rho>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");      
      fprintf(filerms, "           Initial:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   if(Nstp != 0) {
     double g_stp = par * g_2d / (double) Nstp;
     double gd_stp = par * gd_2d / (double) Nstp;
     g = 0.;
     gd = 0.;
     for(cnti = 0; cnti < Nstp; cnti ++) {
        g += g_stp;
        gd += gd_stp;
        calcnu(psi, psidd2, psidd2fft);
        calclux(psi, cbeta);
        calcluy(psi, cbeta);
        calcnorm(&norm, psi, tmpxi, tmpyi);
     }
     calcmuen(&mu, &en, psi, dpsix, dpsiy, psidd2, psidd2fft, tmpxi, tmpyi, tmpxj, tmpyj);
     calcrms(rms, psi, tmpxi, tmpyi);
     psi2 = psi[Nx2][Ny2] * psi[Nx2][Ny2];
     fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
     fflush(out);
     if(Nstpout != NULL) {
       sprintf(filename, "%s.txt", Nstpout);
       file = fopen(filename, "w");
       outpsi2xy(psi, file);
       fclose(file);

       sprintf(filename, "%s1d_x.txt", Nstpout);
       file = fopen(filename, "w");
       outdenx(psi, tmpyi, file);
       fclose(file);     

       sprintf(filename, "%s1d_y.txt", Nstpout);
       file = fopen(filename, "w");
       outdeny(psi, tmpxi, file);
       fclose(file);        
     }
     if(rmsout != NULL) {
       fprintf(filerms, "  After NSTP iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
       fflush(filerms);
     }      
   }
   else {
     g = par * g_2d;
    gd = par * gd_2d;
   }      
 
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi);
   }
   calcmuen(&mu, &en, psi, dpsix, dpsiy, psidd2, psidd2fft, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(rms, psi, tmpxi, tmpyi);
   psi2 = psi[Nx2][Ny2] * psi[Nx2][Ny2];
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, file);
      fclose(file);     

      sprintf(filename, "%s1d_y.txt", Npasout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, file);
      fclose(file);      
   }
   if(rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi);
   }
   calcmuen(&mu, &en, psi, dpsix, dpsiy, psidd2, psidd2fft, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(rms, psi, tmpxi, tmpyi);
   psi2 = psi[Nx2][Ny2] * psi[Nx2][Ny2];
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, file);
      fclose(file);     

      sprintf(filename, "%s1d_y.txt", Nrunout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, file);
      fclose(file);       
   }
   if(rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fprintf(filerms, "                  --------------------------------------------------------\n"); 
   }
   if(rmsout != NULL) fclose(filerms);
   
   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(x);
   free_double_vector(y);

   free_double_vector(x2);
   free_double_vector(y2);

   free_double_matrix(pot);
   free_double_matrix(potdd);
   free_double_matrix(psi);
   free_double_matrix(psidd2);

   free_double_matrix(dpsix);
   free_double_matrix(dpsiy);

   free_double_vector(calphax);
   free_double_vector(calphay);
   free_double_vector(cbeta);
   free_double_vector(cgammax);
   free_double_vector(cgammay);

   free_double_vector(tmpxi);
   free_double_vector(tmpyi);
   free_double_vector(tmpxj);
   free_double_vector(tmpyj);

   free_fftw_complex_vector(psidd2fft);
   
   clock_end = time(NULL);
   //fprintf(out, "Clock start : %s", ctime(&clock_beg));
   //fprintf(out, "Clock end   : %s", ctime(&clock_end));
   double wall_time = difftime(clock_end, clock_beg);
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);  
   
   if(output != NULL) fclose(out);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("G0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("D_Z")) == NULL) {
      fprintf(stderr, "D_Z is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   d_z = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if((initout != NULL) || (Nstpout != NULL)  || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);

      if((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double **psi) {
   long cnti, cntj;
   double cpsi;
   double tmp;

   cpsi = sqrt(pi * sqrt(1. / (vgamma * vnu)));

   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   for(cntj = 0; cntj < Ny; cntj ++) {
      y[cntj] = (cntj - Ny2) * dy;
      y2[cntj] = y[cntj] * y[cntj];
   }

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         tmp = exp(- 0.5 * (vgamma * x2[cnti] + vnu * y2[cntj]));
         psi[cnti][cntj] = tmp / cpsi;
      }
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj;
   double vnu2, vgamma2;

   vnu2 = vnu * vnu;
   vgamma2 = vgamma * vgamma;

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         pot[cnti][cntj] = 0.5 * par * (vgamma2 * x2[cnti] + vnu2 * y2[cntj]);
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + dt / dx2;
   Ay0 = 1. + dt / dy2;

   Ax0r = 1. - dt / dx2;
   Ay0r = 1. - dt / dy2;

   Ax = - 0.5 * dt / dx2;
   Ay = - 0.5 * dt / dy2;

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for(cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for(cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *ky, double *kx2, double *ky2) {
   long cnti, cntj;
   double dkx, dky;
   double xi, xi2;

   dkx = 2. * pi / (Nx * dx);
   dky = 2. * pi / (Ny * dy);

   for(cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for(cnti = 0; cnti < Nx2; cnti ++) kx[cnti + Nx2] = (cnti - Nx2) * dkx;
   for(cntj = 0; cntj < Ny2; cntj ++) ky[cntj] = cntj * dky;
   for(cntj = 0; cntj < Ny2; cntj ++) ky[cntj + Ny2] = (cntj - Ny2) * dky;

   for(cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   for(cntj = 0; cntj < Ny; cntj ++) ky2[cntj] = ky[cntj] * ky[cntj];

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         xi2 = (kx2[cnti] + ky2[cntj]) * d_z * d_z / 2.;
         xi = sqrt(xi2);
         if(xi >= XI_LIMIT) {
            potdd[cnti][cntj] = POTDD_ASYMPTOTIC(xi);
         } else {
            potdd[cnti][cntj] = 2. - 3. * sqrt(pi) * xi * exp(xi2) * erfc(xi);
         }
         potdd[cnti][cntj] *= (4. * pi / 3.) / (sqrt(2. * pi) * d_z);
      }
   }

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcnorm(double *norm, double **psi, double *tmpx, double *tmpy) {
   long cnti, cntj;
   double tmp;

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         tmpy[cntj] = psi[cnti][cntj] * psi[cnti][cntj];
      }
      tmpx[cnti] = simpint(dy, tmpy, Ny);
   }

   *norm = sqrt(simpint(dx, tmpx, Nx));
   tmp = 1. / *norm;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi[cnti][cntj] *= tmp;
      }
   }

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu        - chemical potential
 *    en        - energy
 *    psi       - array with the wave function values
 *    dpsix     - temporary array
 *    dpsiy     - temporary array
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 *    tmpxi     - temporary array
 *    tmpyi     - temporary array
 *    tmpzi     - temporary array
 *    tmpxj     - temporary array
 *    tmpyj     - temporary array
 */
void calcmuen(double *mu, double *en, double **psi, double **dpsix, double **dpsiy, double **psidd2, fftw_complex *psidd2fft, double *tmpxi, double *tmpyi, double *tmpxj, double *tmpyj) {
   long cnti, cntj;
   double psi2, psi2lin, psidd2lin, dpsi2;

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cntj = 0; cntj < Ny; cntj ++) {
      for(cnti = 0; cnti < Nx; cnti ++) {
         tmpxi[cnti] = psi[cnti][cntj];
      }
      diff(dx, tmpxi, tmpxj, Nx);
      for(cnti = 0; cnti < Nx; cnti ++) {
         dpsix[cnti][cntj] = tmpxj[cnti];
      }
   }

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         tmpyi[cntj] = psi[cnti][cntj];
      }
      diff(dy, tmpyi, tmpyj, Ny);
      for(cntj = 0; cntj < Ny; cntj ++) {
         dpsiy[cnti][cntj] = tmpyj[cntj];
      }
   }

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         psi2lin = psi2 * g;
         psidd2lin = psidd2[cnti][cntj] * gd;
         dpsi2 = dpsix[cnti][cntj] * dpsix[cnti][cntj] + 
                 dpsiy[cnti][cntj] * dpsiy[cnti][cntj];
         tmpyi[cntj] = (pot[cnti][cntj] + psi2lin + psidd2lin) * psi2 + dpsi2;
         tmpyj[cntj] = (pot[cnti][cntj] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
      }
      tmpxi[cnti] = simpint(dy, tmpyi, Ny);
      tmpxj[cnti] = simpint(dy, tmpyj, Ny);
   }

   *mu = simpint(dx, tmpxi, Nx);
   *en = simpint(dx, tmpxj, Nx);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole 
 *    interaction.
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcpsidd2(double **psi, double **psidd2, fftw_complex *psidd2fft) {
   long cnti, cntj;
   fftw_plan plan_forward, plan_backward;

   plan_forward = fftw_plan_dft_2d(Nx, Ny, psidd2fft, psidd2fft, FFTW_FORWARD, FFTW_ESTIMATE);
   plan_backward = fftw_plan_dft_2d(Nx, Ny, psidd2fft, psidd2fft, FFTW_BACKWARD, FFTW_ESTIMATE);

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psidd2fft[cnti * Ny + cntj][0] = psi[cnti][cntj] * psi[cnti][cntj];
         psidd2fft[cnti * Ny + cntj][1] = 0.;
      }
   }

   fftw_execute(plan_forward);

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psidd2fft[cnti * Ny + cntj][0] *= potdd[cnti][cntj];
         psidd2fft[cnti * Ny + cntj][1] *= potdd[cnti][cntj];
      }
   }

   fftw_execute(plan_backward);

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psidd2[cnti][cntj] = psidd2fft[cnti * Ny + cntj][0] / (Nx * Ny);
      }
   }

   for(cntj = 0; cntj < Ny - 1; cntj ++) {
      psidd2[Nx - 1][cntj] = psidd2[0][cntj];
   }

   for(cnti = 0; cnti < Nx - 1; cnti ++) {
      psidd2[cnti][Ny - 1] = psidd2[cnti][0];
   }

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcrms(double *rms, double **psi, double *tmpx, double *tmpy) {
   long cnti, cntj;
   double psi2;

   for(cntj = 0; cntj < Ny; cntj ++) {
      for(cnti = 0; cnti < Nx; cnti ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         tmpx[cnti] = x2[cnti] * psi2;
      }
      tmpy[cntj] = simpint(dx, tmpx, Nx);
   }
   rms[1] = sqrt(simpint(dy, tmpy, Ny));

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         tmpy[cntj] = y2[cntj] * psi2;
      }
      tmpx[cnti] = simpint(dy, tmpy, Ny);
   }
   rms[2] = sqrt(simpint(dx, tmpx, Nx));

   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2]);

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without 
 *    spatial derivatives).
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcnu(double **psi, double **psidd2, fftw_complex *psidd2fft) {
   long cnti, cntj;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         psi2lin = psi2 * g;
         psidd2lin = psidd2[cnti][cntj] * gd;
         tmp = dt * (pot[cnti][cntj] + psi2lin + psidd2lin);
         psi[cnti][cntj] *= exp(- tmp);
      }
   }

   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double **psi, double *cbeta) {
   long cnti, cntj;
   double c;

   for(cntj = 0; cntj < Ny; cntj ++) {
      cbeta[Nx - 2] = psi[Nx - 1][cntj];
      for(cnti = Nx - 2; cnti > 0; cnti --) {
         c = - Ax * psi[cnti + 1][cntj] + Ax0r * psi[cnti][cntj] - Ax * psi[cnti - 1][cntj];
         cbeta[cnti - 1] =  cgammax[cnti] * (Ax * cbeta[cnti] - c);
      }
      psi[0][cntj] = 0.;
      for(cnti = 0; cnti < Nx - 2; cnti ++) {
         psi[cnti + 1][cntj] = calphax[cnti] * psi[cnti][cntj] + cbeta[cnti];
      }
      psi[Nx - 1][cntj] = 0.;
   }

   return;
}


/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double **psi, double *cbeta) {
   long cnti, cntj;
   double c;

   for(cnti = 0; cnti < Nx; cnti ++) {
      cbeta[Ny - 2] = psi[cnti][Ny - 1];
      for(cntj = Ny - 2; cntj > 0; cntj --) {
         c = - Ay * psi[cnti][cntj + 1] + Ay0r * psi[cnti][cntj] - Ay * psi[cnti][cntj - 1];
         cbeta[cntj - 1] =  cgammay[cntj] * (Ay * cbeta[cntj] - c);
      }
      psi[cnti][0] = 0.;
      for(cntj = 0; cntj < Ny - 2; cntj ++) {
         psi[cnti][cntj + 1] = calphay[cntj] * psi[cnti][cntj] + cbeta[cntj];
      }
      psi[cnti][Ny - 1] = 0.;
   }

   return;
}

void outpsi2xy(double **psi, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], psi[cnti][cntj] * psi[cnti][cntj]);
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outdenx(double **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj ++) {
            tmp[cntj] = psi[cnti][cntj] * psi[cnti][cntj];
      }
      fprintf(file, "%8le %8le\n", x[cnti], simpint(dy, tmp, Ny));
      fflush(file);
   }
}

void outdeny(double **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for(cntj = 0; cntj < Ny; cntj += outstpy) {
       for(cnti = 0; cnti < Nx; cnti ++) {
            tmp[cnti] = psi[cnti][cntj] * psi[cnti][cntj];
      }
      fprintf(file, "%8le %8le\n", y[cntj], simpint(dx, tmp, Nx));
      fflush(file);
   }
}


==> DBEC-GP/c_programs/src/imag2dXY/imag2dXY.h <==
/**
 * DBEC-GP codes are developed and (c)copyright-ed  by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 * 
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <time.h>

#define MAX(a, b)             (a > b) ? a : b
#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        3

#define BOHR_RADIUS           5.2917720859e-11
#define XI_LIMIT              26.
#define POTDD_ASYMPTOTIC(a)   2. - 3. * (1. - 1. / (2. * a * a) + 3. / (4. * a * a * a * a) - 15. / (8. * a * a * a * a * a * a))
/* #define POTDD_ASYMPTOTIC(a)   - 1. */


char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpx, outstpy;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nx, Ny;
long Nx2, Ny2;
double g, g0, gd, gd0, g_2d, gd_2d, d_z;
double aho, as, add;
double dx, dy;
double dx2, dy2;
double dt;
double vnu, vgamma;
double par;
double pi;

double *x, *y;
double *x2, *y2;
double **pot;
double **potdd;

double Ax0, Ay0, Ax0r, Ay0r, Ax, Ay;
double *calphax, *calphay;
double *cgammax, *cgammay;

void readpar(void);
void initpsi(double **psi);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *);
void calcnorm(double *, double **, double *, double *);
void calcmuen(double *, double *, double **, double **, double **, double **, fftw_complex *, double *, double *, double *, double *);
void calcpsidd2(double **, double **, fftw_complex *);
void calcrms(double *, double **, double *, double *);
void calcnu(double **, double **, fftw_complex *);
void calclux(double **, double *);
void calcluy(double **, double *);
void outpsi2xy(double **, FILE *);
void outdenx(double **, double *, FILE *);
void outdeny(double **, double *, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double **alloc_double_matrix(long, long);
extern fftw_complex *alloc_fftw_complex_vector(long);
extern void free_double_vector(double *);
extern void free_double_matrix(double **);
extern void free_fftw_complex_vector(fftw_complex *);


==> DBEC-GP/c_programs/src/imag2dXZ/imag2dXZ.c <==
/**
 * DBEC-GP codes are developed  and (c)copyright-ed by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 * 
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

#include "imag2dXZ.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   double norm, mu, en;
   double *rms;
   double **psi;
   double **psidd2;
   double *cbeta;
   double **dpsiz, **dpsix;
   double *tmpzi, *tmpxi, *tmpzj, *tmpxj;
   fftw_complex *psidd2fft;
   double psi2;
   
   pi = 3.14159265358979;
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);

   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   z = alloc_double_vector(Nz);
   x = alloc_double_vector(Nx);

   z2 = alloc_double_vector(Nz);
   x2 = alloc_double_vector(Nx);

   pot = alloc_double_matrix(Nz, Nx);
   potdd = alloc_double_matrix(Nz, Nx);
   psi = alloc_double_matrix(Nz, Nx);
   psidd2 = alloc_double_matrix(Nz, Nx);

   dpsiz = alloc_double_matrix(Nz, Nx);
   dpsix = alloc_double_matrix(Nz, Nx);

   calphaz = alloc_double_vector(Nz - 1);
   calphax = alloc_double_vector(Nx - 1);
   cbeta =  alloc_double_vector(MAX(Nz, Nx) - 1);
   cgammaz = alloc_double_vector(Nz - 1);
   cgammax = alloc_double_vector(Nx - 1);

   tmpzi = alloc_double_vector(Nz);
   tmpxi = alloc_double_vector(Nx);
   tmpzj = alloc_double_vector(Nz);
   tmpxj = alloc_double_vector(Nx);

   psidd2fft = alloc_fftw_complex_vector(Nz * Nx);

   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;

   if(rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   }   
   else filerms = NULL;

   if(opt == 2) par = 2.;
   else par = 1.;

   g_2d = g0 / (sqrt(2. * pi) * d_y);
   gd_2d = gd0 / (sqrt(2. * pi) * d_y);

   Nz2 = Nz / 2; Nx2 = Nx / 2;
   dz2 = dz * dz; dx2 = dx * dx;

   fprintf(out, " Imaginary time propagation 2dXZ,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_2D = %.4f, Strength of DDI GD_2D = %.5f\n", g_2d, gd_2d);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, LAMBDA = %.2f\n", vgamma, vlambda);
   fprintf(out, "  Axial Gaussian Width = %.2f\n\n", d_y);
   fprintf(out, " # Space Stp: NX = %li, NZ = %li\n", Nx,Nz);
   fprintf(out, "  Space Step: DX = %.6f, DZ = %.6f\n", dx,dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <rho>     |Psi(0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   g = 0.;
   gd = 0.;

   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(tmpzi, tmpxi, tmpzj, tmpxj);
   calcnorm(&norm, psi, tmpzi, tmpxi);
   calcmuen(&mu, &en, psi, dpsiz, dpsix, psidd2, psidd2fft, tmpzi, tmpxi, tmpzj, tmpxj);
   calcrms(rms, psi, tmpzi, tmpxi);
   psi2 = psi[Nz2][Nx2] * psi[Nz2][Nx2];
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", initout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, file);
      fclose(file);     

      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, tmpzi, file);
      fclose(file);      
   }
   if(rmsout != NULL) {
      fprintf(filerms, " Imaginary time propagation 2dXZ,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:        <z>             <x>             <rho>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");      
      fprintf(filerms, "           Initial:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   if(Nstp != 0) {
     double g_stp = par * g_2d / (double) Nstp;
     double gd_stp = par * gd_2d / (double) Nstp;
     g = 0.;
     gd = 0.;
     for(cnti = 0; cnti < Nstp; cnti ++) {
        g += g_stp;
        gd += gd_stp;
        calcnu(psi, psidd2, psidd2fft);
        calcluz(psi, cbeta);
        calclux(psi, cbeta);
        calcnorm(&norm, psi, tmpzi, tmpxi);
     }
     calcmuen(&mu, &en, psi, dpsiz, dpsix, psidd2, psidd2fft, tmpzi, tmpxi, tmpzj, tmpxj);
     calcrms(rms, psi, tmpzi, tmpxi);
     psi2 = psi[Nz2][Nx2] * psi[Nz2][Nx2];
     fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
     fflush(out);
     if(Nstpout != NULL) {
       sprintf(filename, "%s.txt", Nstpout);
       file = fopen(filename, "w");
       outpsi2xz(psi, file);
       fclose(file);

       sprintf(filename, "%s1d_z.txt", Nstpout);
       file = fopen(filename, "w");
       outdenz(psi, tmpxi, file);
       fclose(file);     

       sprintf(filename, "%s1d_x.txt", Nstpout);
       file = fopen(filename, "w");
       outdenx(psi, tmpzi, file);
       fclose(file);        
     }
     if(rmsout != NULL) {
       fprintf(filerms, "  After NSTP iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
       fflush(filerms);
     }      
   }
   else {
     g = par * g_2d;
    gd = par * gd_2d;
   }      
 
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calcluz(psi, cbeta);
      calclux(psi, cbeta);
      calcnorm(&norm, psi, tmpzi, tmpxi);
   }
   calcmuen(&mu, &en, psi, dpsiz, dpsix, psidd2, psidd2fft, tmpzi, tmpxi, tmpzj, tmpxj);
   calcrms(rms, psi, tmpzi, tmpxi);
   psi2 = psi[Nz2][Nx2] * psi[Nz2][Nx2];
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", Npasout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, file);
      fclose(file);     

      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, tmpzi, file);
      fclose(file);      
   }
   if(rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calcluz(psi, cbeta);
      calclux(psi, cbeta);
      calcnorm(&norm, psi, tmpzi, tmpxi);
   }
   calcmuen(&mu, &en, psi, dpsiz, dpsix, psidd2, psidd2fft, tmpzi, tmpxi, tmpzj, tmpxj);
   calcrms(rms, psi, tmpzi, tmpxi);
   psi2 = psi[Nz2][Nx2] * psi[Nz2][Nx2];
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", Nrunout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, file);
      fclose(file);     

      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, tmpzi, file);
      fclose(file);       
   }
   if(rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fprintf(filerms, "                  --------------------------------------------------------\n"); 
   }
   if(rmsout != NULL) fclose(filerms);
   
   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(z);
   free_double_vector(x);

   free_double_vector(z2);
   free_double_vector(x2);

   free_double_matrix(pot);
   free_double_matrix(potdd);
   free_double_matrix(psi);
   free_double_matrix(psidd2);

   free_double_matrix(dpsiz);
   free_double_matrix(dpsix);

   free_double_vector(calphaz);
   free_double_vector(calphax);
   free_double_vector(cbeta);
   free_double_vector(cgammaz);
   free_double_vector(cgammax);

   free_double_vector(tmpzi);
   free_double_vector(tmpxi);
   free_double_vector(tmpzj);
   free_double_vector(tmpxj);

   free_fftw_complex_vector(psidd2fft);
   
   clock_end = time(NULL);
   //fprintf(out, "Clock start : %s", ctime(&clock_beg));
   //fprintf(out, "Clock end   : %s", ctime(&clock_end));
   double wall_time = difftime(clock_end, clock_beg);
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);  
   
   if(output != NULL) fclose(out);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("G0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "NZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("D_y")) == NULL) {
      fprintf(stderr, "D_y is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   d_y = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if((initout != NULL) || (Nstpout != NULL)  || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);

      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double **psi) {
   long cnti, cntj;
   double cpsi;
   double tmp;

   cpsi = sqrt(pi * sqrt(1. / (vgamma * vlambda)));

   for(cnti = 0; cnti < Nz; cnti ++) {
      z[cnti] = (cnti - Nz2) * dz;
      z2[cnti] = z[cnti] * z[cnti];
   }

   for(cntj = 0; cntj < Nx; cntj ++) {
      x[cntj] = (cntj - Nx2) * dx;
      x2[cntj] = x[cntj] * x[cntj];
   }

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         tmp = exp(- 0.5 * (vgamma * x2[cntj] + vlambda * z2[cnti]));
         psi[cnti][cntj] = tmp / cpsi;
      }
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj;
   double vlambda2, vgamma2;

   vlambda2 = vlambda * vlambda;
   vgamma2 = vgamma * vgamma;

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         pot[cnti][cntj] = 0.5 * par * (vgamma2 * x2[cntj] + vlambda2 * z2[cnti]);
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Az0 = 1. + dt / dz2;
   Ax0 = 1. + dt / dx2;

   Az0r = 1. - dt / dz2;
   Ax0r = 1. - dt / dx2;

   Az = - 0.5 * dt / dz2;
   Ax = - 0.5 * dt / dx2;

   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for(cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for(cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 */
void initpotdd(double *kz, double *kx, double *kz2, double *kx2) {
   long cnti, cntj;
   double dkz, dkx;
   double zi, zi2;

   dkz = 2. * pi / (Nz * dz);
   dkx = 2. * pi / (Nx * dx);

   for(cnti = 0; cnti < Nz2; cnti ++) kz[cnti] = cnti * dkz;
   for(cnti = 0; cnti < Nz2; cnti ++) kz[cnti + Nz2] = (cnti - Nz2) * dkz;
   for(cntj = 0; cntj < Nx2; cntj ++) kx[cntj] = cntj * dkx;
   for(cntj = 0; cntj < Nx2; cntj ++) kx[cntj + Nx2] = (cntj - Nx2) * dkx;

   for(cnti = 0; cnti < Nz; cnti ++) kz2[cnti] = kz[cnti] * kz[cnti];
   for(cntj = 0; cntj < Nx; cntj ++) kx2[cntj] = kx[cntj] * kx[cntj];

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         zi2 = (kz2[cnti] + kx2[cntj]) * d_y * d_y / 2.;
         zi = sqrt(zi2);
	 
         if(zi >= XI_LIMIT) {
            potdd[cnti][cntj] = -1. + 3. * (kz2[cnti] * d_y * d_y / 2.) / zi2;
         } 
         else if((fabs(kz[cnti]) < 0.01) && (fabs(kx[cntj]) < 0.01)) { 
	    potdd[cnti][cntj] = -1.;
         }
         else {
            potdd[cnti][cntj] = -1. + 3. * sqrt(pi) * (kz2[cnti] 
            * d_y * d_y / 2.) / zi * exp(zi2) * erfc(zi);
	 }
         potdd[cnti][cntj] *= (4. * pi / 3.) / (sqrt(2. * pi) * d_y);
      }
   }

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpz - temporary array
 */
void calcnorm(double *norm, double **psi, double *tmpz, double *tmpx) {
   long cnti, cntj;
   double tmp;

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         tmpx[cntj] = psi[cnti][cntj] * psi[cnti][cntj];
      }
      tmpz[cnti] = simpint(dx, tmpx, Nx);
   }

   *norm = sqrt(simpint(dz, tmpz, Nz));
   tmp = 1. / *norm;
   
   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         psi[cnti][cntj] *= tmp;
      }
   }

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu        - chemical potential
 *    en        - energy
 *    psi       - array with the wave function values
 *    dpsix     - temporary array
 *    dpsiz     - temporary array
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 *    tmpxi     - temporary array
 *    tmpzi     - temporary array
 *    tmpxj     - temporary array
 *    tmpzj     - temporary array
 */
void calcmuen(double *mu, double *en, double **psi, double **dpsiz, double **dpsix, double **psidd2, fftw_complex *psidd2fft, double *tmpzi, double *tmpxi, double *tmpzj, double *tmpxj) {
   long cnti, cntj;
   double psi2, psi2lin, psidd2lin, dpsi2;

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cntj = 0; cntj < Nx; cntj ++) {
      for(cnti = 0; cnti < Nz; cnti ++) {
         tmpzi[cnti] = psi[cnti][cntj];
      }
      diff(dz, tmpzi, tmpzj, Nz);
      for(cnti = 0; cnti < Nz; cnti ++) {
         dpsiz[cnti][cntj] = tmpzj[cnti];
      }
   }

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         tmpxi[cntj] = psi[cnti][cntj];
      }
      diff(dx, tmpxi, tmpxj, Nx);
      for(cntj = 0; cntj < Nx; cntj ++) {
         dpsix[cnti][cntj] = tmpxj[cntj];
      }
   }

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         psi2lin = psi2 * g;
         psidd2lin = psidd2[cnti][cntj] * gd;
         dpsi2 = dpsiz[cnti][cntj] * dpsiz[cnti][cntj] + 
                 dpsix[cnti][cntj] * dpsix[cnti][cntj];
         tmpxi[cntj] = (pot[cnti][cntj] + psi2lin + psidd2lin) * psi2 + dpsi2;
         tmpxj[cntj] = (pot[cnti][cntj] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
      }
      tmpzi[cnti] = simpint(dx, tmpxi, Nx);
      tmpzj[cnti] = simpint(dx, tmpxj, Nx);
   }

   *mu = simpint(dz, tmpzi, Nz);
   *en = simpint(dz, tmpzj, Nz);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole 
 *    interaction.
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcpsidd2(double **psi, double **psidd2, fftw_complex *psidd2fft) {
   long cnti, cntj;
   fftw_plan plan_forward, plan_backward;

   plan_forward = fftw_plan_dft_2d(Nz, Nx, psidd2fft, psidd2fft, FFTW_FORWARD, FFTW_ESTIMATE);
   plan_backward = fftw_plan_dft_2d(Nz, Nx, psidd2fft, psidd2fft, FFTW_BACKWARD, FFTW_ESTIMATE);

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         psidd2fft[cnti * Nx + cntj][0] = psi[cnti][cntj] * psi[cnti][cntj];
         psidd2fft[cnti * Nx + cntj][1] = 0.;
      }
   }

   fftw_execute(plan_forward);

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         psidd2fft[cnti * Nx + cntj][0] *= potdd[cnti][cntj];
         psidd2fft[cnti * Nx + cntj][1] *= potdd[cnti][cntj];
      }
   }

   fftw_execute(plan_backward);

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         psidd2[cnti][cntj] = psidd2fft[cnti * Nx + cntj][0] / (Nz * Nx);
      }
   }

   for(cntj = 0; cntj < Nx - 1; cntj ++) {
      psidd2[Nz - 1][cntj] = psidd2[0][cntj];
   }

   for(cnti = 0; cnti < Nz - 1; cnti ++) {
      psidd2[cnti][Nx - 1] = psidd2[cnti][0];
   }

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpz - temporary array
 */
void calcrms(double *rms, double **psi, double *tmpz, double *tmpx) {
   long cnti, cntj;
   double psi2;

   for(cntj = 0; cntj < Nx; cntj ++) {
      for(cnti = 0; cnti < Nz; cnti ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         tmpz[cnti] = z2[cnti] * psi2;
      }
      tmpx[cntj] = simpint(dz, tmpz, Nz);
   }
   rms[1] = sqrt(simpint(dx, tmpx, Nx));

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         tmpx[cntj] = x2[cntj] * psi2;
      }
      tmpz[cnti] = simpint(dx, tmpx, Nx);
   }
   rms[2] = sqrt(simpint(dz, tmpz, Nz));

   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2]);

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without 
 *    spatial derivatives).
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcnu(double **psi, double **psidd2, fftw_complex *psidd2fft) {
   long cnti, cntj;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         psi2lin = psi2 * g;
         psidd2lin = psidd2[cnti][cntj] * gd;
         tmp = dt * (pot[cnti][cntj] + psi2lin + psidd2lin);
         psi[cnti][cntj] *= exp(- tmp);
      }
   }

   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double **psi, double *cbeta) {
   long cnti, cntj;
   double c;

   for(cntj = 0; cntj < Nx; cntj ++) {
      cbeta[Nz - 2] = psi[Nz - 1][cntj];
      for(cnti = Nz - 2; cnti > 0; cnti --) {
         c = - Az * psi[cnti + 1][cntj] + Az0r * psi[cnti][cntj] - Az * psi[cnti - 1][cntj];
         cbeta[cnti - 1] =  cgammaz[cnti] * (Az * cbeta[cnti] - c);
      }
      psi[0][cntj] = 0.;
      for(cnti = 0; cnti < Nz - 2; cnti ++) {
         psi[cnti + 1][cntj] = calphaz[cnti] * psi[cnti][cntj] + cbeta[cnti];
      }
      psi[Nz - 1][cntj] = 0.;
   }

   return;
}


/**
 *    Time propagation with respect to H3 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double **psi, double *cbeta) {
   long cnti, cntj;
   double c;

   for(cnti = 0; cnti < Nz; cnti ++) {
      cbeta[Nx - 2] = psi[cnti][Nx - 1];
      for(cntj = Nx - 2; cntj > 0; cntj --) {
         c = - Ax * psi[cnti][cntj + 1] + Ax0r * psi[cnti][cntj] - Ax * psi[cnti][cntj - 1];
         cbeta[cntj - 1] =  cgammax[cntj] * (Ax * cbeta[cntj] - c);
      }
      psi[cnti][0] = 0.;
      for(cntj = 0; cntj < Nx - 2; cntj ++) {
         psi[cnti][cntj + 1] = calphax[cntj] * psi[cnti][cntj] + cbeta[cntj];
      }
      psi[cnti][Nx - 1] = 0.;
   }

   return;
}

void outpsi2xz(double **psi, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nz; cnti += outstpz) {
      for(cntj = 0; cntj < Nx; cntj += outstpx) {
         fprintf(file, "%8le %8le %8le\n", z[cnti], x[cntj], psi[cnti][cntj] * psi[cnti][cntj]);
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outdenz(double **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nz; cnti += outstpz) {
      for(cntj = 0; cntj < Nx; cntj ++) {
            tmp[cntj] = psi[cnti][cntj] * psi[cnti][cntj];
      }
      fprintf(file, "%8le %8le\n", z[cnti], simpint(dx, tmp, Nx));
      fflush(file);
   }
}

void outdenx(double **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for(cntj = 0; cntj < Nx; cntj += outstpx) {
       for(cnti = 0; cnti < Nz; cnti ++) {
            tmp[cnti] = psi[cnti][cntj] * psi[cnti][cntj];
      }
      fprintf(file, "%8le %8le\n", x[cntj], simpint(dz, tmp, Nz));
      fflush(file);
   }
}


==> DBEC-GP/c_programs/src/imag2dXZ/imag2dXZ.h <==
/**
 * DBEC-GP codes are developed and (c)copyright-ed  by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 * 
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */


#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <time.h>

#define MAX(a, b)             (a > b) ? a : b
#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        3

#define BOHR_RADIUS           5.2917720859e-11
#define XI_LIMIT              26.

char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpz, outstpx;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nz, Nx;
long Nz2, Nx2;
double g, g0, gd, gd0, g_2d, gd_2d, d_y;
double aho, as, add;
double dz, dx;
double dz2, dx2;
double dt;
double vgamma, vlambda;
double par;
double pi;

double *z, *x;
double *z2, *x2;
double **pot;
double **potdd;

double Az0, Ax0, Az0r, Ax0r, Az, Ax;
double *calphaz, *calphax;
double *cgammaz, *cgammax;

void readpar(void);
void initpsi(double **psi);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *);
void calcnorm(double *, double **, double *, double *);
void calcmuen(double *, double *, double **, double **, double **, double **, fftw_complex *, double *, double *, double *, double *);
void calcpsidd2(double **, double **, fftw_complex *);
void calcrms(double *, double **, double *, double *);
void calcnu(double **, double **, fftw_complex *);
void calcluz(double **, double *);
void calclux(double **, double *);
void outpsi2xz(double **, FILE *);
void outdenz(double **, double *, FILE *);
void outdenx(double **, double *, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double **alloc_double_matrix(long, long);
extern fftw_complex *alloc_fftw_complex_vector(long);
extern void free_double_vector(double *);
extern void free_double_matrix(double **);
extern void free_fftw_complex_vector(fftw_complex *);


==> DBEC-GP/c_programs/src/imag3d/imag3d.c <==
/**
 * DBEC-GP codes are developed  and (c)copyright-ed by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 * 
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

#include "imag3d.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   double norm, mu, en;
   double *rms;
   double ***psi;
   double ***psidd2;
   double *cbeta;
   double ***dpsix, ***dpsiy, ***dpsiz;
   double *tmpxi, *tmpyi, *tmpzi, *tmpxj, *tmpyj, *tmpzj;
   fftw_complex *psidd2fft;
   double psi2;

   pi = 3.14159265358979;
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);

   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   z = alloc_double_vector(Nz);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_tensor(Nx, Ny, Nz);
   potdd = alloc_double_tensor(Nx, Ny, Nz);
   psi = alloc_double_tensor(Nx, Ny, Nz);
   psidd2 = alloc_double_tensor(Nx, Ny, Nz);

   dpsix = alloc_double_tensor(Nx, Ny, Nz);
   dpsiy = alloc_double_tensor(Nx, Ny, Nz);
   dpsiz = alloc_double_tensor(Nx, Ny, Nz);

   calphax = alloc_double_vector(Nx - 1);
   calphay = alloc_double_vector(Ny - 1);
   calphaz = alloc_double_vector(Nz - 1);
   cbeta =  alloc_double_vector(MAX(Nx, Ny, Nz) - 1);
   cgammax = alloc_double_vector(Nx - 1);
   cgammay = alloc_double_vector(Ny - 1);
   cgammaz = alloc_double_vector(Nz - 1);

   tmpxi = alloc_double_vector(Nx);
   tmpyi = alloc_double_vector(Ny);
   tmpzi = alloc_double_vector(Nz);
   tmpxj = alloc_double_vector(Nx);
   tmpyj = alloc_double_vector(Ny);
   tmpzj = alloc_double_vector(Nz);

   psidd2fft = alloc_fftw_complex_vector(Nx * Ny * Nz);

   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;

   if(rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   } 
   else filerms = NULL;

   if(opt == 2) par = 2.;
   else par = 1.;

   Nx2 = Nx / 2; Ny2 = Ny / 2; Nz2 = Nz / 2;
   dx2 = dx * dx; dy2 = dy * dy; dz2 = dz * dz;

   fprintf(out, " Imaginary time propagation 3D,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, NU = %.2f, LAMBDA = %.2f\n\n", vgamma, vnu, vlambda);
   fprintf(out, " # Space Stp: NX = %li, NY = %li, NZ = %li\n", Nx, Ny, Nz);
   fprintf(out, "  Space Step: DX = %.6f, DY = %.6f, DZ = %.6f\n", dx, dy, dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n",  dt);
   fprintf(out, "   Dipolar Cut off:   R = %.3f\n\n",  cutoff);   
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <r>     |Psi(0,0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, psidd2, psidd2fft, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, tmpxi, tmpyi, tmpzi);
   psi2 = psi[Nx2][Ny2][Nz2] * psi[Nx2][Ny2][Nz2];
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);
     
      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", initout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, tmpzi, file);
      fclose(file);      
      
      sprintf(filename, "%s1d_z.txt", initout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, tmpyi, file);
      fclose(file);
/*     
      sprintf(filename, "%s2d_xy.txt", initout);
      file = fopen(filename, "w");
      outdenxy(psi, tmpzi, file);
      fclose(file);       

      sprintf(filename, "%s2d_xz.txt", initout);
      file = fopen(filename, "w");
      outdenxz(psi, tmpyi, file);
      fclose(file);      
      
      sprintf(filename, "%s2d_yz.txt", initout);
      file = fopen(filename, "w");
      outdenyz(psi, tmpxi, file);
      fclose(file);    

      sprintf(filename, "%s3d_x0z.txt", initout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s3d_xy0.txt", initout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);     
*/   
   }
   if(rmsout != NULL) {
      fprintf(filerms, " Imaginary time propagation 3D,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:     <r>          <x>          <y>          <z>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");      
      fprintf(filerms, "           Initial:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }
   
   if(Nstp != 0) {
     double g_stp = par * g0 / (double) Nstp;
     double gd_stp = par * gd0 / (double) Nstp;
     g = 0.;
     gd = 0.;
     for(cnti = 0; cnti < Nstp; cnti ++) {
        g += g_stp;
        gd += gd_stp;
        calcnu(psi, psidd2, psidd2fft);
        calclux(psi, cbeta);
        calcluy(psi, cbeta);
        calcluz(psi, cbeta);
        calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
     }
     calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, psidd2, psidd2fft, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
     calcrms(rms, psi, tmpxi, tmpyi, tmpzi);
     psi2 = psi[Nx2][Ny2][Nz2] * psi[Nx2][Ny2][Nz2];
     fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
     fflush(out);
     if(Nstpout != NULL) {
       sprintf(filename, "%s.txt", Nstpout);
       file = fopen(filename, "w");
       outpsi2xz(psi, file);
       fclose(file);
     }
     if(rmsout != NULL) {
       fprintf(filerms, "  After NSTP iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
       fflush(filerms);
     }    
     if(Nstpout != NULL) {   
       sprintf(filename, "%s.txt", Nstpout);
       file = fopen(filename, "w");
       outdenxyz(psi, file);
       fclose(file);
     
      sprintf(filename, "%s1d_x.txt", Nstpout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Nstpout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, tmpzi, file);
      fclose(file);      
      
      sprintf(filename, "%s1d_z.txt", Nstpout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, tmpyi, file);
      fclose(file);
/*     
      sprintf(filename, "%s2d_xy.txt", Nstpout);
      file = fopen(filename, "w");
      outdenxy(psi, tmpzi, file);
      fclose(file);       

      sprintf(filename, "%s2d_xz.txt", Nstpout);
      file = fopen(filename, "w");
      outdenxz(psi, tmpyi, file);
      fclose(file);      
      
      sprintf(filename, "%s2d_yz.txt", Nstpout);
      file = fopen(filename, "w");
      outdenyz(psi, tmpxi, file);
      fclose(file);    

      sprintf(filename, "%s3d_x0z.txt", Nstpout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s3d_xy0.txt", Nstpout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);     
*/   
    }
   }
   else {
   g = par * g0;
   gd = par * gd0;
   }      
//  -----------------------------------------------------------NPAS

   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   }
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, psidd2, psidd2fft, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, tmpxi, tmpyi, tmpzi);
   psi2 = psi[Nx2][Ny2][Nz2] * psi[Nx2][Ny2][Nz2];
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);
     
      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Npasout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, tmpzi, file);
      fclose(file);      
      
      sprintf(filename, "%s1d_z.txt", Npasout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, tmpyi, file);
      fclose(file);
/*     
      sprintf(filename, "%s2d_xy.txt", Npasout);
      file = fopen(filename, "w");
      outdenxy(psi, tmpzi, file);
      fclose(file);       

      sprintf(filename, "%s2d_xz.txt", Npasout);
      file = fopen(filename, "w");
      outdenxz(psi, tmpyi, file);
      fclose(file);      
      
      sprintf(filename, "%s2d_yz.txt", Npasout);
      file = fopen(filename, "w");
      outdenyz(psi, tmpxi, file);
      fclose(file);    

      sprintf(filename, "%s3d_x0z.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s3d_xy0.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);     
*/ 
   }
   if(rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }

   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   }
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, psidd2, psidd2fft, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, tmpxi, tmpyi, tmpzi);
   psi2 = psi[Nx2][Ny2][Nz2] * psi[Nx2][Ny2][Nz2];
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Nrunout != NULL) {

      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);
     
      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Nrunout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, tmpzi, file);
      fclose(file);      
      
      sprintf(filename, "%s1d_z.txt", Nrunout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, tmpyi, file);
      fclose(file);
/*     
      sprintf(filename, "%s2d_xy.txt", Nrunout);
      file = fopen(filename, "w");
      outdenxy(psi, tmpzi, file);
      fclose(file);       

      sprintf(filename, "%s2d_xz.txt", Nrunout);
      file = fopen(filename, "w");
      outdenxz(psi, tmpyi, file);
      fclose(file);      
      
      sprintf(filename, "%s2d_yz.txt", Nrunout);
      file = fopen(filename, "w");
      outdenyz(psi, tmpxi, file);
      fclose(file);    

      sprintf(filename, "%s3d_x0z.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s3d_xy0.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);     
*/   
   }
   if(rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fprintf(filerms, "                  --------------------------------------------------------\n");  
   }
   if(rmsout != NULL) fclose(filerms);
   
   fprintf(out, "                  --------------------------------------------------------\n\n");
   
   free_double_vector(rms);

   free_double_vector(x);
   free_double_vector(y);
   free_double_vector(z);

   free_double_vector(x2);
   free_double_vector(y2);
   free_double_vector(z2);

   free_double_tensor(pot);
   free_double_tensor(potdd);
   free_double_tensor(psi);
   free_double_tensor(psidd2);

   free_double_tensor(dpsix);
   free_double_tensor(dpsiy);
   free_double_tensor(dpsiz);

   free_double_vector(calphax);
   free_double_vector(calphay);
   free_double_vector(calphaz);
   free_double_vector(cbeta);
   free_double_vector(cgammax);
   free_double_vector(cgammay);
   free_double_vector(cgammaz);

   free_double_vector(tmpxi);
   free_double_vector(tmpyi);
   free_double_vector(tmpzi);
   free_double_vector(tmpxj);
   free_double_vector(tmpyj);
   free_double_vector(tmpzj);

   free_fftw_complex_vector(psidd2fft);
   
   clock_end = time(NULL);
   //fprintf(out, "Clock start : %s", ctime(&clock_beg));
   //fprintf(out, "Clock end   : %s", ctime(&clock_end));
   double wall_time = difftime(clock_end, clock_beg);
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);  
   
   if(output != NULL) fclose(out);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("G0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "Nz is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("CUTOFF")) == NULL) {
      fprintf(stderr, "CUTOFF is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   cutoff = atof(cfg_tmp);   

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);

      if((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);

      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double ***psi) {
   long cnti, cntj, cntk;
   double cpsi;
   double tmp;

   cpsi = sqrt(pi * sqrt(pi / (vgamma * vnu * vlambda)));

   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   for(cntj = 0; cntj < Ny; cntj ++) {
      y[cntj] = (cntj - Ny2) * dy;
      y2[cntj] = y[cntj] * y[cntj];
   }

   for(cntk = 0; cntk < Nz; cntk ++) {
      z[cntk] = (cntk - Nz2) * dz;
      z2[cntk] = z[cntk] * z[cntk];
   }

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmp = exp(- 0.5 * (vgamma * x2[cnti] + vnu * y2[cntj] + vlambda * z2[cntk]));
            psi[cnti][cntj][cntk] = tmp / cpsi;
         }
      }
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj, cntk;
   double vnu2, vlambda2, vgamma2;

   vnu2 = vnu * vnu;
   vlambda2 = vlambda * vlambda;
   vgamma2 = vgamma * vgamma;

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            pot[cnti][cntj][cntk] = 0.5 * par * (vgamma2 * x2[cnti] + vnu2 * y2[cntj] + vlambda2 * z2[cntk]);
         }
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + dt / dx2;
   Ay0 = 1. + dt / dy2;
   Az0 = 1. + dt / dz2;

   Ax0r = 1. - dt / dx2;
   Ay0r = 1. - dt / dy2;
   Az0r = 1. - dt / dz2;

   Ax = - 0.5 * dt / dx2;
   Ay = - 0.5 * dt / dy2;
   Az = - 0.5 * dt / dz2;

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for(cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for(cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }

   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for(cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *ky, double *kz, double *kx2, double *ky2, double *kz2) {
   long cnti, cntj, cntk;
   double dkx, dky, dkz, xk, tmp;

   dkx = 2. * pi / (Nx * dx);
   dky = 2. * pi / (Ny * dy);
   dkz = 2. * pi / (Nz * dz);

   for(cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for(cnti = 0; cnti < Nx2; cnti ++) kx[cnti + Nx2] = (cnti - Nx2) * dkx;
   for(cntj = 0; cntj < Ny2; cntj ++) ky[cntj] = cntj * dky;
   for(cntj = 0; cntj < Ny2; cntj ++) ky[cntj + Ny2] = (cntj - Ny2) * dky;
   for(cntk = 0; cntk < Nz2; cntk ++) kz[cntk] = cntk * dkz;
   for(cntk = 0; cntk < Nz2; cntk ++) kz[cntk + Nz2] = (cntk - Nz2) * dkz;

   for(cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   for(cntj = 0; cntj < Ny; cntj ++) ky2[cntj] = ky[cntj] * ky[cntj];
   for(cntk = 0; cntk < Nz; cntk ++) kz2[cntk] = kz[cntk] * kz[cntk];

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
	    xk = sqrt(kz2[cntk] + kx2[cnti] + ky2[cntj]);
	    tmp=1. + 3. * cos(xk * cutoff) / (xk * xk * cutoff * cutoff) - 3. * sin(xk * cutoff) / (xk * xk * xk * cutoff * cutoff * cutoff);
            potdd[cnti][cntj][cntk] = (4. * pi * (3. * kz2[cntk] / (kx2[cnti] + ky2[cntj] + kz2[cntk]) - 1.) / 3.) * tmp;
         }
      }
   }
   potdd[0][0][0] = 0.;

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcnorm(double *norm, double ***psi, double *tmpx, double *tmpy, double *tmpz) {
   long cnti, cntj, cntk;
   double tmp;

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      tmpx[cnti] = simpint(dy, tmpy, Ny);
   }

   *norm = sqrt(simpint(dx, tmpx, Nx));
   tmp = 1. / *norm;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi[cnti][cntj][cntk] *= tmp;
         }
      }
   }

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu        - chemical potential
 *    en        - energy
 *    psi       - array with the wave function values
 *    dpsix     - temporary array
 *    dpsiy     - temporary array
 *    dpsiz     - temporary array
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 *    tmpxi     - temporary array
 *    tmpyi     - temporary array
 *    tmpzi     - temporary array
 *    tmpxj     - temporary array
 *    tmpyj     - temporary array
 *    tmpzj     - temporary array
 */
void calcmuen(double *mu, double *en, double ***psi, double ***dpsix, double ***dpsiy, double ***dpsiz, double ***psidd2, fftw_complex *psidd2fft, double *tmpxi, double *tmpyi, double *tmpzi, double *tmpxj, double *tmpyj, double *tmpzj) {
   long cnti, cntj, cntk;
   double psi2, psi2lin, psidd2lin, dpsi2;

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cntj = 0; cntj < Ny; cntj ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         for(cnti = 0; cnti < Nx; cnti ++) {
            tmpxi[cnti] = psi[cnti][cntj][cntk];
         }
         diff(dx, tmpxi, tmpxj, Nx);
         for(cnti = 0; cnti < Nx; cnti ++) {
            dpsix[cnti][cntj][cntk] = tmpxj[cnti];
         }
      }
   }

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            tmpyi[cntj] = psi[cnti][cntj][cntk];
         }
         diff(dy, tmpyi, tmpyj, Ny);
         for(cntj = 0; cntj < Ny; cntj ++) {
            dpsiy[cnti][cntj][cntk] = tmpyj[cntj];
         }
      }
   }

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpzi[cntk] = psi[cnti][cntj][cntk];
         }
         diff(dz, tmpzi, tmpzj, Nz);
         for(cntk = 0; cntk < Nz; cntk ++) {
            dpsiz[cnti][cntj][cntk] = tmpzj[cntk];
         }
      }
   }

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            psi2lin = psi2 * g;
            psidd2lin = psidd2[cnti][cntj][cntk] * gd;
            dpsi2 = dpsix[cnti][cntj][cntk] * dpsix[cnti][cntj][cntk] + 
                    dpsiy[cnti][cntj][cntk] * dpsiy[cnti][cntj][cntk] + 
                    dpsiz[cnti][cntj][cntk] * dpsiz[cnti][cntj][cntk];
            tmpzi[cntk] = (pot[cnti][cntj][cntk] + psi2lin + psidd2lin) * psi2 + dpsi2;
            tmpzj[cntk] = (pot[cnti][cntj][cntk] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
         }
         tmpyi[cntj] = simpint(dz, tmpzi, Nz);
         tmpyj[cntj] = simpint(dz, tmpzj, Nz);
      }
      tmpxi[cnti] = simpint(dy, tmpyi, Ny);
      tmpxj[cnti] = simpint(dy, tmpyj, Ny);
   }

   *mu = simpint(dx, tmpxi, Nx);
   *en = simpint(dx, tmpxj, Nx);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole 
 *    interaction.
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcpsidd2(double ***psi, double ***psidd2, fftw_complex *psidd2fft) {
   long cnti, cntj, cntk;
   fftw_plan plan_forward, plan_backward;

   plan_forward = fftw_plan_dft_3d(Nx, Ny, Nz, psidd2fft, psidd2fft, FFTW_FORWARD, FFTW_ESTIMATE);
   plan_backward = fftw_plan_dft_3d(Nx, Ny, Nz, psidd2fft, psidd2fft, FFTW_BACKWARD, FFTW_ESTIMATE);

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psidd2fft[cnti * Ny * Nz + cntj * Nz + cntk][0] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            psidd2fft[cnti * Ny * Nz + cntj * Nz + cntk][1] = 0.;
         }
      }
   }

   fftw_execute(plan_forward);

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psidd2fft[cnti * Ny * Nz + cntj * Nz + cntk][0] *= potdd[cnti][cntj][cntk];
            psidd2fft[cnti * Ny * Nz + cntj * Nz + cntk][1] *= potdd[cnti][cntj][cntk];
         }
      }
   }

   fftw_execute(plan_backward);

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psidd2[cnti][cntj][cntk] = psidd2fft[cnti * Ny * Nz + cntj * Nz + cntk][0] / (Nx * Ny * Nz);
         }
      }
   }

   for(cntj = 0; cntj < Ny - 1; cntj ++) {
      for(cntk = 0; cntk < Nz - 1; cntk ++) {
         psidd2[Nx - 1][cntj][cntk] = psidd2[0][cntj][cntk];
      }
   }

   for(cnti = 0; cnti < Nx - 1; cnti ++) {
      for(cntk = 0; cntk < Nz - 1; cntk ++) {
         psidd2[cnti][Ny - 1][cntk] = psidd2[cnti][0][cntk];
      }
   }

   for(cnti = 0; cnti < Nx - 1; cnti ++) {
      for(cntj = 0; cntj < Ny - 1; cntj ++) {
         psidd2[cnti][cntj][Nz - 1] = psidd2[cnti][cntj][0];
      }
   }

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcrms(double *rms, double ***psi, double *tmpx, double *tmpy, double *tmpz) {
   long cnti, cntj, cntk;
   double psi2;

   for(cntj = 0; cntj < Ny; cntj ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         for(cnti = 0; cnti < Nx; cnti ++) {
            psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            tmpx[cnti] = x2[cnti] * psi2;
         }
         tmpz[cntk] = simpint(dx, tmpx, Nx);
      }
      tmpy[cntj] = simpint(dz, tmpz, Nz);
   }
   rms[1] = sqrt(simpint(dy, tmpy, Ny));

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            tmpy[cntj] = y2[cntj] * psi2;
         }
         tmpz[cntk] = simpint(dy, tmpy, Ny);
      }
      tmpx[cnti] = simpint(dz, tmpz, Nz);
   }
   rms[2] = sqrt(simpint(dx, tmpx, Nx));

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            tmpz[cntk] = z2[cntk] * psi2;
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      tmpx[cnti] = simpint(dy, tmpy, Ny);
   }
   rms[3] = sqrt(simpint(dx, tmpx, Nx));

   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2] + rms[3] * rms[3]);

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without 
 *    spatial derivatives).
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcnu(double ***psi, double ***psidd2, fftw_complex *psidd2fft) {
   long cnti, cntj, cntk;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            psi2lin = psi2 * g;
            psidd2lin = psidd2[cnti][cntj][cntk] * gd;
            tmp = dt * (pot[cnti][cntj][cntk] + psi2lin + psidd2lin);
            psi[cnti][cntj][cntk] *= exp(- tmp);
         }
      }
   }

   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double ***psi, double *cbeta) {
   long cnti, cntj, cntk;
   double c;

   for(cntj = 0; cntj < Ny; cntj ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         cbeta[Nx - 2] = psi[Nx - 1][cntj][cntk];
         for(cnti = Nx - 2; cnti > 0; cnti --) {
            c = - Ax * psi[cnti + 1][cntj][cntk] + Ax0r * psi[cnti][cntj][cntk] - Ax * psi[cnti - 1][cntj][cntk];
            cbeta[cnti - 1] =  cgammax[cnti] * (Ax * cbeta[cnti] - c);
         }
         psi[0][cntj][cntk] = 0.;
         for(cnti = 0; cnti < Nx - 2; cnti ++) {
            psi[cnti + 1][cntj][cntk] = calphax[cnti] * psi[cnti][cntj][cntk] + cbeta[cnti];
         }
         psi[Nx - 1][cntj][cntk] = 0.;
      }
   }

   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double ***psi, double *cbeta) {
   long cnti, cntj, cntk;
   double c;

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         cbeta[Ny - 2] = psi[cnti][Ny - 1][cntk];
         for(cntj = Ny - 2; cntj > 0; cntj --) {
            c = - Ay * psi[cnti][cntj + 1][cntk] + Ay0r * psi[cnti][cntj][cntk] - Ay * psi[cnti][cntj - 1][cntk];
            cbeta[cntj - 1] =  cgammay[cntj] * (Ay * cbeta[cntj] - c);
         }
         psi[cnti][0][cntk] = 0.;
         for(cntj = 0; cntj < Ny - 2; cntj ++) {
            psi[cnti][cntj + 1][cntk] = calphay[cntj] * psi[cnti][cntj][cntk] + cbeta[cntj];
         }
         psi[cnti][Ny - 1][cntk] = 0.;
      }
   }

   return;
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double ***psi, double *cbeta) {
   long cnti, cntj, cntk;
   double c;

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         cbeta[Nz - 2] = psi[cnti][cntj][Nz - 1];
         for(cntk = Nz - 2; cntk > 0; cntk --) {
            c = - Az * psi[cnti][cntj][cntk + 1] + Az0r * psi[cnti][cntj][cntk] - Az * psi[cnti][cntj][cntk - 1];
            cbeta[cntk - 1] =  cgammaz[cntk] * (Az * cbeta[cntk] - c);
         }
         psi[cnti][cntj][0] = 0.;
         for(cntk = 0; cntk < Nz - 2; cntk ++) {
            psi[cnti][cntj][cntk + 1] = calphaz[cntk] * psi[cnti][cntj][cntk] + cbeta[cntk];
         }
         psi[cnti][cntj][Nz - 1] = 0.;
      }
   }

   return;
}

void outdenx(double ***psi, double *tmpy, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      fprintf(file, "%8le %8le\n", x[cnti], simpint(dy, tmpy, Ny));
      fflush(file);
   }
}

void outdeny(double ***psi, double *tmpx, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for(cntj = 0; cntj < Ny; cntj += outstpy) {
       for(cnti = 0; cnti < Nx; cnti ++){
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         tmpx[cnti] = simpint(dz, tmpz, Nz);
      }
      fprintf(file, "%8le %8le\n", y[cntj], simpint(dx, tmpx, Nx));
      fflush(file);
   }
}

void outdenz(double ***psi, double *tmpx, double *tmpy, FILE *file) {
   long cnti, cntj, cntk;

   for(cntk = 0; cntk < Nz; cntk += outstpz) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cnti = 0; cnti < Nx; cnti ++) {
            tmpx[cnti] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         tmpy[cntj] = simpint(dx, tmpx, Nx);
      }
      fprintf(file, "%8le %8le\n", z[cntk], simpint(dy, tmpy, Ny));
      fflush(file);
   }
}

void outdenxy(double ***psi, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], simpint(dz, tmpz, Nz));
         fflush(file);
      }
   }

   return;
}

void outdenxz(double ***psi, double *tmpy, FILE *file) {
   long cnti, cntj, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntk = 0; cntk < Nz; cntk += outstpz) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            tmpy[cntj] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         fprintf(file, "%8le %8le %8le\n", x[cnti], z[cntk], simpint(dy, tmpy, Ny));
         fflush(file);
      }
   }

   return;
}

void outdenxyz(double ***psi, FILE *file) {
   long cnti, cntj, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
	 for(cntk = 0; cntk < Nz; cntk += outstpz) {
// 	    fprintf(file, "%8le %8le %8le %8le\n", x[cnti], y[cntj], z[cntk], psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk]);
	    fprintf(file, "%8le\n", psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk]);
	    fflush(file);
         }
      }
   }

   return;
}

void outdenyz(double ***psi, double *tmpx, FILE *file) {
   long cnti, cntj, cntk;

   for(cntj = 0; cntj < Ny; cntj += outstpy) {
      for(cntk = 0; cntk < Nz; cntk += outstpz) {
         for(cnti = 0; cnti < Nx; cnti ++) {
            tmpx[cnti] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
	    fprintf(file, "%8le %8le %8le\n", y[cntj], z[cntk], simpint(dx, tmpx, Nx));
	    fflush(file);
         }
      }
   }

   return;
}

void outpsi2xz(double ***psi, FILE *file) {
   long cnti, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntk = 0; cntk < Nz; cntk += outstpz) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], z[cntk], psi[cnti][Ny2][cntk] * psi[cnti][Ny2][cntk]);
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outpsi2xy(double ***psi, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], psi[cnti][cntj][Nz2] * psi[cnti][cntj][Nz2]);
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}


==> DBEC-GP/c_programs/src/imag3d/imag3d.h <==
/**
 * DBEC-GP codes are developed  and (c)copyright-ed by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 * 
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <time.h>

#define MAX(a, b, c)       (a > b) ? ((a > c) ? a : c) : ((b > c) ? b : c)
#define MAX_FILENAME_SIZE  256
#define RMS_ARRAY_SIZE     4

#define BOHR_RADIUS        5.2917720859e-11

char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpx, outstpy, outstpz;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nx, Ny, Nz;
long Nx2, Ny2, Nz2;
double g, g0, gd, gd0;
double aho, as, add;
double dx, dy, dz;
double dx2, dy2, dz2;
double dt;
double vnu, vlambda, vgamma;
double par;
double pi, cutoff;

double *x, *y, *z;
double *x2, *y2, *z2;
double ***pot;
double ***potdd;

double Ax0, Ay0, Az0, Ax0r, Ay0r, Az0r, Ax, Ay, Az;
double *calphax, *calphay, *calphaz;
double *cgammax, *cgammay, *cgammaz;

void readpar(void);
void initpsi(double ***psi);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *, double *, double *);
void calcnorm(double *, double ***, double *, double *, double *);
void calcmuen(double *, double *, double ***, double ***, double ***, double ***, double ***, fftw_complex *, double *, double *, double *, double *, double *, double *);
void calcpsidd2(double ***, double ***, fftw_complex *);
void calcrms(double *, double ***, double *, double *, double *);
void calcnu(double ***, double ***, fftw_complex *);
void calclux(double ***, double *);
void calcluy(double ***, double *);
void calcluz(double ***, double *);
void outpsi2xz(double ***, FILE *);
void outpsi2xy(double ***, FILE *);
void outdenx(double ***, double *, double *, FILE *);
void outdeny(double ***, double *, double *, FILE *);
void outdenz(double ***, double *, double *, FILE *);
void outdenxy(double ***, double *, FILE *);
void outdenxz(double ***, double *, FILE *);
void outdenyz(double ***, double *, FILE *);
void outdenxyz(double ***, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double ***alloc_double_tensor(long, long, long);
extern fftw_complex *alloc_fftw_complex_vector(long);
extern void free_double_vector(double *);
extern void free_double_tensor(double ***);
extern void free_fftw_complex_vector(fftw_complex *);


==> DBEC-GP/c_programs/src/real1dX/real1dX.c <==
/**
 * DBEC-GP codes are developed and (c)copyright-ed  by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

#include "real1dX.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *dyna;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   double norm, mu, en;
   double *rms;
   double complex *psi;
   double *psidd2;
   double complex *cbeta;
   double *dpsix;
   double *tmpxi, *tmpxj, *tmpxk, *tmpxl, *tmpxm, *tmpxn;
   fftw_complex *psidd2fft;
   double psi2;
   double *abc;
      
   pi = 3.14159265358979;
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);

   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);

   x2 = alloc_double_vector(Nx);
   abc = alloc_double_vector(Nx);

   pot = alloc_double_vector(Nx);
   potdd = alloc_double_vector(Nx);
   
   psi = alloc_complex_vector(Nx);
   psidd2 = alloc_double_vector(Nx);

   dpsix = alloc_double_vector(Nx);

   calphax = alloc_complex_vector(Nx - 1);
   cbeta =  alloc_complex_vector(Nx - 1);
   cgammax = alloc_complex_vector(Nx - 1);

   tmpxi = alloc_double_vector(Nx);
   tmpxj = alloc_double_vector(Nx);
   tmpxk = alloc_double_vector(Nx);
   tmpxl = alloc_double_vector(Nx);
   tmpxm = alloc_double_vector(Nx);
   tmpxn = alloc_double_vector(Nx);

   psidd2fft = alloc_fftw_complex_vector(Nx);

   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;

   if(opt == 2) par = 2.;
   else par = 1.;

   drho2 = drho * drho;
   g_1d = g0 / ((2. * pi * drho2));
   gd_1d = gd0 / ((2. * pi* drho2));

   Nx2 = Nx / 2;
   dx2 = dx * dx;

   fprintf(out, " Real time propagation 1dX,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na,aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_1D = %.4f, Strength of DDI GD_1D = %.5f\n", g_1d, gd_1d);
   fprintf(out, "  Parameter of trap: GAMMA = %.2f\n", vgamma);
   fprintf(out, "  Radial Gaussian Width = %.2f\n\n", drho);
   fprintf(out, " # Space Stp:  N = %li\n", Nx);
   fprintf(out, "  Space Step: DX = %.6f\n", dx);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, " * Change for dynamics: GPAR = %.3f, GDPAR = %.3f *\n\n", gpar, gdpar);   
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N      <x>      |Psi(0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   if(Nstp == 0) { 
     g = par * g_1d;
     gd = par * gd_1d;
   }
   else {
     g = 0.;
     gd = 0.; 
   }

   initpsi(psi, abc);
   initpot();
   gencoef();
   initpotdd(tmpxi, tmpxj, tmpxk, tmpxl, tmpxm, tmpxn);
   calcnorm(&norm, psi, tmpxi);
   calcmuen(&mu, &en, psi, dpsix, psidd2, psidd2fft, tmpxi, tmpxj);
   calcrms(rms, psi, tmpxi);
   psi2 = cabs(psi[Nx2]);
   psi2 *= psi2;
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2x(psi, file);
      fclose(file);
   }
   
   if(Nstp != 0) {
     double g_stp = par * g_1d / (double) Nstp;
     double gd_stp = par * gd_1d / (double) Nstp;
     for(cnti = 0; cnti < Nstp; cnti ++) {
        g += g_stp;
        gd += gd_stp;
        calcnu(psi, psidd2, psidd2fft);
        calclux(psi, cbeta);
     }
    calcnorm(&norm, psi, tmpxi);
    calcmuen(&mu, &en, psi, dpsix, psidd2, psidd2fft, tmpxi, tmpxj);
    calcrms(rms, psi, tmpxi);
    psi2 = cabs(psi[Nx2]);
    psi2 *= psi2;
    fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
    fflush(out);
    if(Nstpout != NULL) {
      sprintf(filename, "%s.txt", Nstpout);
      file = fopen(filename, "w");
      outpsi2x(psi, file);
      fclose(file);
    }
   }
   
   if(dynaout != NULL) {
      sprintf(filename, "%s.txt", dynaout);
      dyna = fopen(filename, "w");
   }
   else dyna = NULL;

   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calclux(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpxi);
         fprintf(dyna, "%8le   %8le\n", cnti * dt * par, *rms);
         fflush(dyna);
      }
   }
   calcnorm(&norm, psi, tmpxi);
   calcmuen(&mu, &en, psi, dpsix, psidd2, psidd2fft, tmpxi, tmpxj);
   calcrms(rms, psi, tmpxi);
   psi2 = cabs(psi[Nx2]);
   psi2 *= psi2;
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2x(psi, file);
      fclose(file);
   }

   g = gpar * g;
   gd = gdpar * gd;

   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calclux(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpxi);
         fprintf(dyna, "%8le   %8le\n", (cnti * dt  + dt * Npas) * par, *rms);
         fflush(dyna);
      }

   }
   if(dynaout != NULL) fclose(dyna);
   calcnorm(&norm, psi, tmpxi);
   calcmuen(&mu, &en, psi, dpsix, psidd2, psidd2fft, tmpxi, tmpxj);
   calcrms(rms, psi, tmpxi);
   psi2 = cabs(psi[Nx2]);
   psi2 *= psi2;
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2x(psi, file);
      fclose(file);
   }
   fprintf(out, "                  --------------------------------------------------------\n");

   free_double_vector(rms);

   free_double_vector(x);

   free_double_vector(x2);

   free_double_vector(pot);
   free_double_vector(abc);
   free_double_vector(potdd);
   free_complex_vector(psi);
   free_double_vector(psidd2);

   free_double_vector(dpsix);

   free_complex_vector(calphax);
   free_complex_vector(cbeta);
   free_complex_vector(cgammax);

   free_double_vector(tmpxi);
   free_double_vector(tmpxj);
   free_double_vector(tmpxk);
   free_double_vector(tmpxl);
   free_double_vector(tmpxm);
   free_double_vector(tmpxn);

   free_fftw_complex_vector(psidd2fft);
   
   clock_end = time(NULL);
   //fprintf(out, "Clock start : %s", ctime(&clock_beg));
   //fprintf(out, "Clock end   : %s", ctime(&clock_end));
   double wall_time = difftime(clock_end, clock_beg);   
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);  
   
   if(output != NULL) fclose(out);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("G0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GDDPAR")) == NULL) {
      fprintf(stderr, "GDDPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gdpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DRHO")) == NULL) {
      fprintf(stderr, "DRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   drho = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   dynaout = cfg_read("DYNAOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
   }

   if(dynaout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double complex *psi, double *abc) {
   long cnti;
   double cpsi;
   double tmp;
   FILE *file;

   cpsi = sqrt( sqrt(pi  / vgamma));

   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }
   
   if(Nstp!=0  ) {
      for(cnti = 0; cnti < Nx; cnti ++) {
      tmp = exp(- 0.5 * vgamma * x2[cnti]);
      psi[cnti] = tmp / cpsi;
      }
   }
   
   if(Nstp==0  ) {
     if((file = fopen("imag1dX-den.txt", "r"))==NULL) {       /* open a text file for reading */
       printf("Run the program using the input file to read. i.g.: imag1dX-den.txt\n");
       exit(1);					/*couldn't open the requested file!*/
     }
     file = fopen("imag1dX-den.txt", "r");
     for(cnti = 0; cnti < Nx; cnti ++) {
	if(fscanf(file,"%lf %lf\n",&x[cnti],&abc[cnti])) {
//            printf("%8le %8le\n",x[cnti], abc[cnti]);
	}
     }
     fclose(file);
     for(cnti = 0; cnti < Nx; cnti ++) {
       psi[cnti]=sqrt(abc[cnti]);
     }
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti;
   double vgamma2;

   vgamma2 = vgamma * vgamma;

   for(cnti = 0; cnti < Nx; cnti ++) {
      pot[cnti] = 0.5 * par * (vgamma2 * x2[cnti]);
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + I * dt / dx2;

   Ax0r = 1. - I * dt / dx2;

   Ax = - 0.5 * I * dt / dx2;

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *kx2, double *xg, double *dxg, double *ky, double *dky) {
   long cnti, cntj;
   double ky2;
   double tau;
   double dkx;

     gauleg(-1., 1., xg, dxg, Nx);

   for(cnti = 0; cnti < Nx; cnti ++) {
      ky[cnti] = xg[cnti] / (1. - xg[cnti] * xg[cnti]);
    
      dky[cnti] = dxg[cnti] * (1. + xg[cnti] * xg[cnti]) / 
      ((1. - xg[cnti] * xg[cnti]) * (1. - xg[cnti] * xg[cnti]));
   }

 dkx = 2. * pi / (Nx * dx);

   for(cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for(cnti = 0; cnti < Nx2; cnti ++) kx[cnti + Nx2] = (cnti - Nx2) * dkx;



   for(cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   
    for(cnti = 0; cnti < Nx; cnti ++) {
      potdd[cnti] = 0.;
      for(cntj = 0; cntj < Nx; cntj ++) {
	 ky2 = ky[cntj] * ky[cntj];
	 tau = sqrt((kx2[cnti] + ky2) * drho2 / 2.);
	  if(tau< 26.) {
            potdd[cnti] += dky[cntj] * sqrt(drho2 / 2.) * exp(- ky2 * drho2 / 2.)
	    * (2. - 3. * sqrt(pi) * exp(tau*tau) * tau* erfc(tau));
	  } 
          else {
	    potdd[cnti] += dky[cntj] * sqrt(drho2 / 2.) * exp(- ky2 * drho2 / 2.)
	    * (-1. + .5 / (tau*tau));
	  }
      }
      potdd[cnti] *= 2. / (3. * sqrt(pi)*drho2);
   }

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcnorm(double *norm, double complex *psi, double *tmpx) {
   long cnti;
   //double tmp;

   for(cnti = 0; cnti < Nx; cnti ++) {
      tmpx[cnti] = cabs(psi[cnti]);
      tmpx[cnti] *= tmpx[cnti];
   }

   *norm = sqrt(simpint(dx, tmpx, Nx));
   //tmp = 1. / *norm;

   //for(cnti = 0; cnti < Nx; cnti ++) {
   //   psi[cnti] *= tmp;
   //}

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu        - chemical potential
 *    en        - energy
 *    psi       - array with the wave function values
 *    dpsix     - temporary array
 *    dpsiy     - temporary array
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 *    tmpxi     - temporary array
 *    tmpyi     - temporary array
 *    tmpzi     - temporary array
 *    tmpxj     - temporary array
 *    tmpyj     - temporary array
 */
void calcmuen(double *mu, double *en, double complex *psi, double *dpsix, double *psidd2, fftw_complex *psidd2fft, double *tmpxi, double *tmpxj) {
   long cnti;
   double psi2, psi2lin, psidd2lin, dpsi2;

   for(cnti = 0; cnti < Nx; cnti ++) {
      tmpxi[cnti] = cabs(psi[cnti]);
   }  

   diff(dx, tmpxi, dpsix, Nx);

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = psi2 * g;
      psidd2lin = psidd2[cnti] * gd;
      dpsi2 = dpsix[cnti] * dpsix[cnti];
      tmpxi[cnti] = (pot[cnti] + psi2lin + psidd2lin) * psi2 + dpsi2;
      tmpxj[cnti] = (pot[cnti] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
   }

   *mu = simpint(dx, tmpxi, Nx);
   *en = simpint(dx, tmpxj, Nx);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole 
 *    interaction.
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcpsidd2(double complex *psi, double *psidd2, fftw_complex *psidd2fft) {
   long cnti;
   fftw_plan plan_forward, plan_backward;
   double tmp;

   plan_forward = fftw_plan_dft_1d(Nx, psidd2fft, psidd2fft, FFTW_FORWARD, FFTW_ESTIMATE);
   plan_backward = fftw_plan_dft_1d(Nx, psidd2fft, psidd2fft, FFTW_BACKWARD, FFTW_ESTIMATE);

   for(cnti = 0; cnti < Nx; cnti ++) {
      tmp = cabs(psi[cnti]);
      psidd2fft[cnti][0] = tmp * tmp;
      psidd2fft[cnti][1] = 0.;
   }

   fftw_execute(plan_forward);

   for(cnti = 0; cnti < Nx; cnti ++) {
      psidd2fft[cnti][0] *= potdd[cnti];
      psidd2fft[cnti][1] *= potdd[cnti];
   }

   fftw_execute(plan_backward);

   for(cnti = 0; cnti < Nx; cnti ++) {
      psidd2[cnti] = psidd2fft[cnti][0] / Nx;
   }

   psidd2[Nx - 1] = psidd2[0];

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcrms(double *rms, double complex *psi, double *tmpx) {
   long cnti;
   double psi2;

   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      tmpx[cnti] = x2[cnti] * psi2;
   }
   *rms = sqrt(simpint(dx, tmpx, Nx));

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without 
 *    spatial derivatives).
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcnu(double complex *psi, double *psidd2, fftw_complex *psidd2fft) {
   long cnti;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = psi2 * g;
      psidd2lin = psidd2[cnti] * gd;
      tmp = dt * (pot[cnti] + psi2lin + psidd2lin);
      psi[cnti] *= cexp(- I * tmp);
   }

   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex *psi, double complex *cbeta) {
   long cnti;
   double complex c;

   cbeta[Nx - 2] = psi[Nx - 1];
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      c = - Ax * psi[cnti + 1] + Ax0r * psi[cnti] - Ax * psi[cnti - 1];
      cbeta[cnti - 1] =  cgammax[cnti] * (Ax * cbeta[cnti] - c);
   }
   psi[0] = 0.;
   for (cnti = 0; cnti < Nx - 2; cnti ++) {
      psi[cnti + 1] = calphax[cnti] * psi[cnti] + cbeta[cnti];
   }
   psi[Nx - 1] = 0.;
   
   return;
}

void outpsi2x(double complex *psi, FILE *file) {
   long cnti;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti]) * cabs(psi[cnti]));
   }
   fflush(file);

   return;
}


==> DBEC-GP/c_programs/src/real1dX/real1dX.h <==
/**
 * DBEC-GP codes are developed  and (c)copyright-ed  by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <complex.h>
#include <time.h>

#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        1

#define BOHR_RADIUS           5.2917720859e-11

char *output, *dynaout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpx, outstpt;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nx;
long Nx2;
double g, g0, gpar, gd, gd0, gdpar, g_1d, gd_1d, drho, drho2;
double aho, as, add;
double dx;
double dx2;
double dt;
double vgamma;
double par;
double pi;

double *x;
double *x2;
double *pot;
double *potdd;

double complex Ax0, Ax0r, Ax;
double complex *calphax;
double complex *cgammax;

void readpar(void);
void initpsi(double complex *psi, double *abc);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *, double *, double *);
void calcnorm(double *, double complex *, double *);
void calcmuen(double *, double *, double complex *, double *, double *, fftw_complex *, double *, double *);
void calcpsidd2(double complex *, double *, fftw_complex *);
void calcrms(double *, double complex *, double *);
void calcnu(double complex *, double *, fftw_complex *);
void calclux(double complex *, double complex *);
void outpsi2x(double complex *, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);
extern void gauleg(double, double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern fftw_complex *alloc_fftw_complex_vector(long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);
extern void free_fftw_complex_vector(fftw_complex *);


==> DBEC-GP/c_programs/src/real1dZ/real1dZ.c <==
/**
 * DBEC-GP codes are developed  and (c)copyright-ed by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

#include "real1dZ.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *dyna;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   double norm, mu, en;
   double *rms;
   double complex *psi;
   double *psidd2;
   double complex *cbeta;
   double *dpsiz;
   double *tmpzi, *tmpzj, *tmpzk, *tmpzl, *tmpzm, *tmpzn;
   fftw_complex *psidd2fft;
   double psi2;
   double *abc;
      
   pi = 3.14159265358979;
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);

   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   z = alloc_double_vector(Nz);

   z2 = alloc_double_vector(Nz);
   abc = alloc_double_vector(Nz);

   pot = alloc_double_vector(Nz);
   potdd = alloc_double_vector(Nz);
   
   psi = alloc_complex_vector(Nz);
   psidd2 = alloc_double_vector(Nz);

   dpsiz = alloc_double_vector(Nz);

   calphaz = alloc_complex_vector(Nz - 1);
   cbeta =  alloc_complex_vector(Nz - 1);
   cgammaz = alloc_complex_vector(Nz - 1);

   tmpzi = alloc_double_vector(Nz);
   tmpzj = alloc_double_vector(Nz);
   tmpzk = alloc_double_vector(Nz);
   tmpzl = alloc_double_vector(Nz);
   tmpzm = alloc_double_vector(Nz);
   tmpzn = alloc_double_vector(Nz);

   psidd2fft = alloc_fftw_complex_vector(Nz);

   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;

   if(opt == 2) par = 2.;
   else par = 1.;

   drho2 = drho * drho;
   g_1d = g0 / ((2. * pi * drho2));
   gd_1d = gd0 / ((2. * pi* drho2));

   Nz2 = Nz / 2;
   dz2 = dz * dz;

   fprintf(out, " Real time propagation 1dZ,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na,aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_1D = %.4f, Strength of DDI GD_1D = %.5f\n", g_1d, gd_1d);
   fprintf(out, "  Parameter of trap: LAMBDA = %.2f\n", vlambda);
   fprintf(out, "  Radial Gaussian Width = %.2f\n\n", drho);
   fprintf(out, " # Space Stp:  N = %li\n", Nz);
   fprintf(out, "  Space Step: DZ = %.6f\n", dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, " * Change for dynamics: GPAR = %.3f, GDPAR = %.3f *\n\n", gpar, gdpar);   
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N      <z>      |Psi(0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   if(Nstp == 0) { 
     g = par * g_1d;
     gd = par * gd_1d;
   }
   else {
     g = 0.;
     gd = 0.; 
   }

   initpsi(psi, abc);
   initpot();
   gencoef();
   initpotdd(tmpzi, tmpzj, tmpzk, tmpzl, tmpzm, tmpzn);
   calcnorm(&norm, psi, tmpzi);
   calcmuen(&mu, &en, psi, dpsiz, psidd2, psidd2fft, tmpzi, tmpzj);
   calcrms(rms, psi, tmpzi);
   psi2 = cabs(psi[Nz2]);
   psi2 *= psi2;
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2z(psi, file);
      fclose(file);
   }
   
   if(Nstp != 0) {
     double g_stp = par * g_1d / (double) Nstp;
     double gd_stp = par * gd_1d / (double) Nstp;
     for(cnti = 0; cnti < Nstp; cnti ++) {
        g += g_stp;
        gd += gd_stp;
        calcnu(psi, psidd2, psidd2fft);
        calcluz(psi, cbeta);
     }
    calcnorm(&norm, psi, tmpzi);
    calcmuen(&mu, &en, psi, dpsiz, psidd2, psidd2fft, tmpzi, tmpzj);
    calcrms(rms, psi, tmpzi);
    psi2 = cabs(psi[Nz2]);
    psi2 *= psi2;
    fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
    fflush(out);
    if(Nstpout != NULL) {
      sprintf(filename, "%s.txt", Nstpout);
      file = fopen(filename, "w");
      outpsi2z(psi, file);
      fclose(file);
    }
   }
   
   if(dynaout != NULL) {
      sprintf(filename, "%s.txt", dynaout);
      dyna = fopen(filename, "w");
   }
   else dyna = NULL;

   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calcluz(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpzi);
         fprintf(dyna, "%8le   %8le\n", cnti * dt * par, *rms);
         fflush(dyna);
      }
   }
   calcnorm(&norm, psi, tmpzi);
   calcmuen(&mu, &en, psi, dpsiz, psidd2, psidd2fft, tmpzi, tmpzj);
   calcrms(rms, psi, tmpzi);
   psi2 = cabs(psi[Nz2]);
   psi2 *= psi2;
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2z(psi, file);
      fclose(file);
   }

   g = gpar * g;
   gd = gdpar * gd;

   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calcluz(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpzi);
         fprintf(dyna, "%8le   %8le\n", (cnti * dt  + dt * Npas) * par, *rms);
         fflush(dyna);
      }

   }
   if(dynaout != NULL) fclose(dyna);
   calcnorm(&norm, psi, tmpzi);
   calcmuen(&mu, &en, psi, dpsiz, psidd2, psidd2fft, tmpzi, tmpzj);
   calcrms(rms, psi, tmpzi);
   psi2 = cabs(psi[Nz2]);
   psi2 *= psi2;
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2z(psi, file);
      fclose(file);
   }
   fprintf(out, "                  --------------------------------------------------------\n");

   free_double_vector(rms);

   free_double_vector(z);

   free_double_vector(z2);

   free_double_vector(pot);
   free_double_vector(abc);
   free_double_vector(potdd);
   free_complex_vector(psi);
   free_double_vector(psidd2);

   free_double_vector(dpsiz);

   free_complex_vector(calphaz);
   free_complex_vector(cbeta);
   free_complex_vector(cgammaz);

   free_double_vector(tmpzi);
   free_double_vector(tmpzj);
   free_double_vector(tmpzk);
   free_double_vector(tmpzl);
   free_double_vector(tmpzm);
   free_double_vector(tmpzn);

   free_fftw_complex_vector(psidd2fft);
   
   clock_end = time(NULL);
   //fprintf(out, "Clock start : %s", ctime(&clock_beg));
   //fprintf(out, "Clock end   : %s", ctime(&clock_end));
   double wall_time = difftime(clock_end, clock_beg);   
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);  
   
   if(output != NULL) fclose(out);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("G0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GDDPAR")) == NULL) {
      fprintf(stderr, "GDDPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gdpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "NZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DRHO")) == NULL) {
      fprintf(stderr, "DRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   drho = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   dynaout = cfg_read("DYNAOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }

   if(dynaout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double complex *psi, double *abc) {
   long cnti;
   double cpsi;
   double tmp;
   FILE *file;

   cpsi = sqrt( sqrt(pi  / vlambda));

   for(cnti = 0; cnti < Nz; cnti ++) {
      z[cnti] = (cnti - Nz2) * dz;
      z2[cnti] = z[cnti] * z[cnti];
   }
   
   if(Nstp!=0  ) {
      for(cnti = 0; cnti < Nz; cnti ++) {
      tmp = exp(- 0.5 * vlambda * z2[cnti]);
      psi[cnti] = tmp / cpsi;
      }
   }
   
   if(Nstp==0  ) {
     if((file = fopen("imag1dZ-den.txt", "r"))==NULL) {       /* open a text file for reading */
       printf("Run the program using the input file to read. i.g.: imag1dZ-den.txt\n");
       exit(1);					/*couldn't open the requested file!*/
     }
     file = fopen("imag1dZ-den.txt", "r");
     for(cnti = 0; cnti < Nz; cnti ++) {
	if(fscanf(file,"%lf %lf\n",&z[cnti],&abc[cnti])) {
//            printf("%8le %8le\n",z[cnti], abc[cnti]);
	}
     }
     fclose(file);
     for(cnti = 0; cnti < Nz; cnti ++) {
       psi[cnti]=sqrt(abc[cnti]);
     }
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti;
   double vlambda2;

   vlambda2 = vlambda * vlambda;

   for(cnti = 0; cnti < Nz; cnti ++) {
      pot[cnti] = 0.5 * par * (vlambda2 * z2[cnti]);
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Az0 = 1. + I * dt / dz2;

   Az0r = 1. - I * dt / dz2;

   Az = - 0.5 * I * dt / dz2;

   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 */
void initpotdd(double *kz, double *kz2, double *zg, double *dzg, double *kr, double *dkr) {
   long cnti, cntj;
   double dkz;
   double kr2;

   gauleg(-1., 1., zg, dzg, Nz);

   for(cnti = 0; cnti < Nz; cnti ++) {
      kr[cnti] = (1. + zg[cnti]) / (1. - zg[cnti]);
      dkr[cnti] = 2. * dzg[cnti] / ((1. - zg[cnti]) * (1. - zg[cnti]));
   }

   dkz = 2. * pi / (Nz * dz);

   for(cnti = 0; cnti < Nz2; cnti ++) kz[cnti] = cnti * dkz;
   for(cnti = 0; cnti < Nz2; cnti ++) kz[cnti + Nz2] = (cnti - Nz2) * dkz;

   for(cnti = 0; cnti < Nz; cnti ++) kz2[cnti] = kz[cnti] * kz[cnti];

   for(cnti = 0; cnti < Nz; cnti ++) {
      potdd[cnti] = 0.;
      for(cntj = 0; cntj < Nz; cntj ++) {
         kr2 = kr[cntj] * kr[cntj];
         potdd[cnti] += (3. * kz2[cnti] / (kr2 + kz2[cnti]) - 1.) * kr[cntj] * dkr[cntj] * exp(- kr2 * drho2 / 2.);
      }
      potdd[cnti] *= 2. / 3.;
   }

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpz - temporary array
 */
void calcnorm(double *norm, double complex *psi, double *tmpz) {
   long cnti;
   //double tmp;

   for(cnti = 0; cnti < Nz; cnti ++) {
      tmpz[cnti] = cabs(psi[cnti]);
      tmpz[cnti] *= tmpz[cnti];
   }

   *norm = sqrt(simpint(dz, tmpz, Nz));
   //tmp = 1. / *norm;

   //for(cnti = 0; cnti < Nz; cnti ++) {
   //   psi[cnti] *= tmp;
   //}

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu        - chemical potential
 *    en        - energy
 *    psi       - array with the wave function values
 *    dpsiz     - temporary array
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 *    tmpzi     - temporary array
 *    tmpzi     - temporary array
 */
void calcmuen(double *mu, double *en, double complex *psi, double *dpsiz, double *psidd2, fftw_complex *psidd2fft, double *tmpzi, double *tmpzj) {
   long cnti;
   double psi2, psi2lin, psidd2lin, dpsi2;

   for(cnti = 0; cnti < Nz; cnti ++) {
      tmpzi[cnti] = cabs(psi[cnti]);
   }  

   diff(dz, tmpzi, dpsiz, Nz);

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cnti = 0; cnti < Nz; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = psi2 * g;
      psidd2lin = psidd2[cnti] * gd;
      dpsi2 = dpsiz[cnti] * dpsiz[cnti];
      tmpzi[cnti] = (pot[cnti] + psi2lin + psidd2lin) * psi2 + dpsi2;
      tmpzj[cnti] = (pot[cnti] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
   }

   *mu = simpint(dz, tmpzi, Nz);
   *en = simpint(dz, tmpzj, Nz);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole 
 *    interaction.
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcpsidd2(double complex *psi, double *psidd2, fftw_complex *psidd2fft) {
   long cnti;
   fftw_plan plan_forward, plan_backward;
   double tmp;

   plan_forward = fftw_plan_dft_1d(Nz, psidd2fft, psidd2fft, FFTW_FORWARD, FFTW_ESTIMATE);
   plan_backward = fftw_plan_dft_1d(Nz, psidd2fft, psidd2fft, FFTW_BACKWARD, FFTW_ESTIMATE);

   for(cnti = 0; cnti < Nz; cnti ++) {
      tmp = cabs(psi[cnti]);
      psidd2fft[cnti][0] = tmp * tmp;
      psidd2fft[cnti][1] = 0.;
   }

   fftw_execute(plan_forward);

   for(cnti = 0; cnti < Nz; cnti ++) {
      psidd2fft[cnti][0] *= potdd[cnti];
      psidd2fft[cnti][1] *= potdd[cnti];
   }

   fftw_execute(plan_backward);

   for(cnti = 0; cnti < Nz; cnti ++) {
      psidd2[cnti] = psidd2fft[cnti][0] / Nz;
   }

   psidd2[Nz - 1] = psidd2[0];

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpz - temporary array
 */
void calcrms(double *rms, double complex *psi, double *tmpz) {
   long cnti;
   double psi2;

   for(cnti = 0; cnti < Nz; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      tmpz[cnti] = z2[cnti] * psi2;
   }
   *rms = sqrt(simpint(dz, tmpz, Nz));

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without 
 *    spatial derivatives).
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcnu(double complex *psi, double *psidd2, fftw_complex *psidd2fft) {
   long cnti;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cnti = 0; cnti < Nz; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = psi2 * g;
      psidd2lin = psidd2[cnti] * gd;
      tmp = dt * (pot[cnti] + psi2lin + psidd2lin);
      psi[cnti] *= cexp(- I * tmp);
   }

   return;
}

/**
 *    Time propagation with respect to H2 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double complex *psi, double complex *cbeta) {
   long cnti;
   double complex c;

   cbeta[Nz - 2] = psi[Nz - 1];
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      c = - Az * psi[cnti + 1] + Az0r * psi[cnti] - Az * psi[cnti - 1];
      cbeta[cnti - 1] =  cgammaz[cnti] * (Az * cbeta[cnti] - c);
   }
   psi[0] = 0.;
   for (cnti = 0; cnti < Nz - 2; cnti ++) {
      psi[cnti + 1] = calphaz[cnti] * psi[cnti] + cbeta[cnti];
   }
   psi[Nz - 1] = 0.;
   
   return;
}

void outpsi2z(double complex *psi, FILE *file) {
   long cnti;

   for(cnti = 0; cnti < Nz; cnti += outstpz) {
      fprintf(file, "%8le %8le\n", z[cnti], cabs(psi[cnti]) * cabs(psi[cnti]));
   }
   fflush(file);

   return;
}


==> DBEC-GP/c_programs/src/real1dZ/real1dZ.h <==
/**
 * DBEC-GP codes are developed  and (c)copyright-ed by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun.195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <complex.h>
#include <time.h>

#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        1

#define BOHR_RADIUS           5.2917720859e-11

char *output, *dynaout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpz, outstpt;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nz;
long Nz2;
double g, g0, gpar, gd, gd0, gdpar, g_1d, gd_1d, drho, drho2;
double aho, as, add;
double dz;
double dz2;
double dt;
double vlambda;
double par;
double pi;

double *z;
double *z2;
double *pot;
double *potdd;

double complex Az0, Az0r, Az;
double complex *calphaz;
double complex *cgammaz;

void readpar(void);
void initpsi(double complex *psi, double *abc);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *, double *, double *);
void calcnorm(double *, double complex *, double *);
void calcmuen(double *, double *, double complex *, double *, double *, fftw_complex *, double *, double *);
void calcpsidd2(double complex *, double *, fftw_complex *);
void calcrms(double *, double complex *, double *);
void calcnu(double complex *, double *, fftw_complex *);
void calcluz(double complex *, double complex *);
void outpsi2z(double complex *, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);
extern void gauleg(double, double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern fftw_complex *alloc_fftw_complex_vector(long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);
extern void free_fftw_complex_vector(fftw_complex *);


==> DBEC-GP/c_programs/src/real2dXY/real2dXY.c <==
/**
 * DBEC-GP codes are developed  and (c)copyright-ed by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */


#include "real2dXY.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;
   FILE *dyna;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   double norm, mu, en;
   double *rms;
   double complex **psi;
   double **psidd2;
   double complex *cbeta;
   double **dpsix, **dpsiy;
   double *tmpxi, *tmpyi, *tmpxj, *tmpyj;
   fftw_complex *psidd2fft;
   double psi2;
   double **abc;
   
   pi = 3.14159265358979;
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);

   file = NULL;

   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);

   pot = alloc_double_matrix(Nx, Ny);
   potdd = alloc_double_matrix(Nx, Ny);
   psi = alloc_complex_matrix(Nx, Ny);
   psidd2 = alloc_double_matrix(Nx, Ny);
   abc = alloc_double_matrix(Nx, Ny);

   dpsix = alloc_double_matrix(Nx, Ny);
   dpsiy = alloc_double_matrix(Nx, Ny);

   calphax = alloc_complex_vector(Nx - 1);
   calphay = alloc_complex_vector(Ny - 1);
   cbeta =  alloc_complex_vector(MAX(Nx, Ny) - 1);
   cgammax = alloc_complex_vector(Nx - 1);
   cgammay = alloc_complex_vector(Ny - 1);

   tmpxi = alloc_double_vector(Nx);
   tmpyi = alloc_double_vector(Ny);
   tmpxj = alloc_double_vector(Nx);
   tmpyj = alloc_double_vector(Ny);

   psidd2fft = alloc_fftw_complex_vector(Nx * Ny);
  
   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;

   if(rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   }   
   else filerms = NULL;
   
   if(opt == 2) par = 2.;
   else par = 1.;

   g_2d = g0 / (sqrt(2. * pi)  * d_z);
   gd_2d = gd0 / (sqrt(2. * pi) * d_z);

   Nx2 = Nx / 2; Ny2 = Ny / 2;
   dx2 = dx * dx; dy2 = dy * dy;

   fprintf(out, " Real time propagation 2dXY,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AH0 = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_2D = %.4f, Strength of DDI GD_2D = %.5f\n", g_2d, gd_2d);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, NU = %.2f\n", vgamma, vnu);
   fprintf(out, "  Axial Gaussian Width = %.2f\n\n", d_z);
   fprintf(out, " # Space Stp: NX = %li, NY = %li\n", Nx,Ny);
   fprintf(out, "  Space Step: DX = %.6f, DY = %.6f\n", dx,dy);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, " * Change for dynamics: GPAR = %.3f, GDPAR = %.3f *\n\n", gpar, gdpar);   
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <rho>     |Psi(0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   if(Nstp == 0) { 
     g = par * g_2d;
     gd = par * gd_2d;
   }   
   else {
     g = 0.;
     gd = 0.;  
   }

   initpsi(psi, abc);
   initpot();
   gencoef();
   initpotdd(tmpxi, tmpyi, tmpxj, tmpyj);
   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, psidd2, psidd2fft, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(rms, psi, tmpxi, tmpyi);
   psi2 = cabs(psi[Nx2][Ny2]);
   psi2 *= psi2;
   fprintf(out, "Initial : %15.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);
      
      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, file);
      fclose(file);           
     
      sprintf(filename, "%s1d_y.txt", initout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, file);
      fclose(file);      
   }
   if(rmsout != NULL) {
      fprintf(filerms, " Real time propagation 2dXY,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:        <x>             <y>             <rho>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");      
      fprintf(filerms, "           Initial:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   if(Nstp != 0) {
     double g_stp = par * g_2d / (double) Nstp;
     double gd_stp = par * gd_2d / (double) Nstp;
     g = 0.;
     gd = 0.;
     for(cnti = 0; cnti < Nstp; cnti ++) {
        g += g_stp;
        gd += gd_stp;
        calcnu(psi, psidd2, psidd2fft);
        calclux(psi, cbeta);
        calcluy(psi, cbeta);
     }
     calcnorm(&norm, psi, tmpxi, tmpyi);
     calcmuen(&mu, &en, psi, dpsix, dpsiy, psidd2, psidd2fft, tmpxi, tmpyi, tmpxj, tmpyj);
     calcrms(rms, psi, tmpxi, tmpyi);
     psi2 = cabs(psi[Nx2][Ny2]) * cabs(psi[Nx2][Ny2]);
     fprintf(out, "After NSTP iter.:%8.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
     fflush(out);
     if(Nstpout != NULL) {
       sprintf(filename, "%s.txt", Nstpout);
       file = fopen(filename, "w");
       outpsi2xy(psi, file);
       fclose(file);
       
       sprintf(filename, "%s1d_x.txt", Nstpout);
       file = fopen(filename, "w");
       outdenx(psi, tmpyi, file);
       fclose(file);    
      
       sprintf(filename, "%s1d_y.txt", Nstpout);
       file = fopen(filename, "w");
       outdeny(psi, tmpxi, file);
       fclose(file);        
     }
     if(rmsout != NULL) {
       fprintf(filerms, "  After NSTP iter.:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
       fflush(filerms);
     }
//    -> DENSITY ..
   
   }
   else {
     g = par * g_2d;
    gd = par * gd_2d;
   } 
   
    if(dynaout != NULL) {
       sprintf(filename, "%s.txt", dynaout);
       dyna = fopen(filename, "w");
    }
    else dyna = NULL;

   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpxi, tmpyi);
         fprintf(dyna, "%8le   %8le   %8le   %8le\n", cnti * dt * par, rms[1], rms[2], rms[0]);
         fflush(dyna);
      }
   }
   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, psidd2, psidd2fft, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(rms, psi, tmpxi, tmpyi);
   psi2 = cabs(psi[Nx2][Ny2]) * cabs(psi[Nx2][Ny2]);
   fprintf(out, "After NPAS iter.:%8.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);
      
      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, file);
      fclose(file);    
      
      sprintf(filename, "%s1d_y.txt", Npasout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, file);
      fclose(file);        
   }
   if(rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   g = gpar * g;
   gd = gdpar * gd;

   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpxi, tmpyi);
         fprintf(dyna, "%8le   %8le   %8le   %8le\n", (cnti * dt  + dt * Npas) * par, rms[1], rms[2], rms[0]);
      }
   }
   if(dynaout != NULL) fclose(dyna);
   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, psidd2, psidd2fft, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(rms, psi, tmpxi, tmpyi);
   psi2 = cabs(psi[Nx2][Ny2]) * cabs(psi[Nx2][Ny2]);
   fprintf(out, "After NRUN iter.:%8.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);
      
      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, file);
      fclose(file);    
      
      sprintf(filename, "%s1d_y.txt", Nrunout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, file);
      fclose(file);       
   }
   if(rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
      fprintf(filerms, "                  --------------------------------------------------------\n");  
   }
   if(rmsout != NULL) fclose(filerms);
   
   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(x);
   free_double_vector(y);

   free_double_vector(x2);
   free_double_vector(y2);

   free_double_matrix(pot);
   free_double_matrix(potdd);
   free_complex_matrix(psi);
   free_double_matrix(psidd2);
   free_double_matrix(abc);

   free_double_matrix(dpsix);
   free_double_matrix(dpsiy);

   free_complex_vector(calphax);
   free_complex_vector(calphay);
   free_complex_vector(cbeta);
   free_complex_vector(cgammax);
   free_complex_vector(cgammay);

   free_double_vector(tmpxi);
   free_double_vector(tmpyi);
   free_double_vector(tmpxj);
   free_double_vector(tmpyj);

   free_fftw_complex_vector(psidd2fft);

   clock_end = time(NULL);
   //fprintf(out, "Clock start : %s", ctime(&clock_beg));
   //fprintf(out, "Clock end   : %s", ctime(&clock_end));
   double wall_time = difftime(clock_end, clock_beg);   
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);
   
   if(output != NULL) fclose(out);
   
   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("G0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GDDPAR")) == NULL) {
      fprintf(stderr, "GDDPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gdpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("D_Z")) == NULL) {
      fprintf(stderr, "D_Z is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   d_z = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }  
   Nstp = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   dynaout = cfg_read("DYNAOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);

      if((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);
   }

   if(dynaout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
   void initpsi(double complex **psi, double **abc) {
   long cnti, cntj;
   double cpsi;
   double tmp;
   FILE *file;

   cpsi = sqrt(pi * sqrt(1. / (vgamma * vnu)));

   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   for(cntj = 0; cntj < Ny; cntj ++) {
      y[cntj] = (cntj - Ny2) * dy;
      y2[cntj] = y[cntj] * y[cntj];
   }

   if(Nstp!=0) {
     for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         tmp = exp(- 0.5 * (vgamma * x2[cnti] + vnu * y2[cntj]));
         psi[cnti][cntj] = tmp / cpsi;
      }
     }
   }
   
   if(Nstp==0  ) {
     if((file = fopen("imag2dXY-den.txt", "r"))==NULL) {       /* open a text file for reading */
       printf("Run the program using the input file to read. i.g.: imag2dXY-den.txt\n");
       exit(1);					/*couldn't open the requested file!*/
     }
     file = fopen("imag2dXY-den.txt", "r");
     for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
	if(fscanf(file,"%lf %lf %lf\n", &x[cnti], &y[cntj], &abc[cnti][cntj])) {
//            printf("%8le %8le %8le\n", x[cnti], y[cntj], abc[cnti][cntj]);
	}
      }
     }
     fclose(file);
     for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
	 psi[cnti][cntj] = sqrt(abc[cnti][cntj]);
      }
     }
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj;
   double vnu2, vgamma2;

   vnu2 = vnu * vnu;
   vgamma2 = vgamma * vgamma;

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         pot[cnti][cntj] = 0.5 * par * (vgamma2 * x2[cnti] + vnu2 * y2[cntj]);
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + I * dt / dx2;
   Ay0 = 1. + I * dt / dy2;

   Ax0r = 1. - I * dt / dx2;
   Ay0r = 1. - I * dt / dy2;

   Ax = - 0.5 * I * dt / dx2;
   Ay = - 0.5 * I * dt / dy2;

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for(cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for(cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *ky, double *kx2, double *ky2) {
   long cnti, cntj;
   double dkx, dky;
   double xi, xi2;

   dkx = 2. * pi / (Nx * dx);
   dky = 2. * pi / (Ny * dy);

   for(cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for(cnti = 0; cnti < Nx2; cnti ++) kx[cnti + Nx2] = (cnti - Nx2) * dkx;
   for(cntj = 0; cntj < Ny2; cntj ++) ky[cntj] = cntj * dky;
   for(cntj = 0; cntj < Ny2; cntj ++) ky[cntj + Ny2] = (cntj - Ny2) * dky;

   for(cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   for(cntj = 0; cntj < Ny; cntj ++) ky2[cntj] = ky[cntj] * ky[cntj];

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         xi2 = (kx2[cnti] + ky2[cntj]) * d_z * d_z / 2.;
         xi = sqrt(xi2);
         if(xi >= XI_LIMIT) {
            potdd[cnti][cntj] = POTDD_ASYMPTOTIC(xi);
         } else {
            potdd[cnti][cntj] = 2. - 3. * sqrt(pi) * xi * exp(xi2) * erfc(xi);
         }
         potdd[cnti][cntj] *= (4. * pi / 3.) / (sqrt(2. * pi) * d_z);
      }
   }

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcnorm(double *norm, double complex **psi, double *tmpx, double *tmpy) {
   long cnti, cntj;
   double tmp;

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         tmp = cabs(psi[cnti][cntj]);
         tmpy[cntj] = tmp * tmp;
      }
      tmpx[cnti] = simpint(dy, tmpy, Ny);
   }

   *norm = sqrt(simpint(dx, tmpx, Nx));
   tmp = 1. / *norm;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
//          psi[cnti][cntj] *= tmp;
      }
   }

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu        - chemical potential
 *    en        - energy
 *    psi       - array with the wave function values
 *    dpsix     - temporary array
 *    dpsiy     - temporary array
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 *    tmpxi     - temporary array
 *    tmpyi     - temporary array
 *    tmpzi     - temporary array
 *    tmpxj     - temporary array
 *    tmpyj     - temporary array
 */
void calcmuen(double *mu, double *en, double complex **psi, double **dpsix, double **dpsiy, double **psidd2, fftw_complex *psidd2fft, double *tmpxi, double *tmpyi, double *tmpxj, double *tmpyj) {
   long cnti, cntj;
   double psi2, psi2lin, psidd2lin, dpsi2;

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cntj = 0; cntj < Ny; cntj ++) {
      for(cnti = 0; cnti < Nx; cnti ++) {
         tmpxi[cnti] = cabs(psi[cnti][cntj]);
      }
      diff(dx, tmpxi, tmpxj, Nx);
      for(cnti = 0; cnti < Nx; cnti ++) {
         dpsix[cnti][cntj] = tmpxj[cnti];
      }
   }

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         tmpyi[cntj] = cabs(psi[cnti][cntj]);
      }
      diff(dy, tmpyi, tmpyj, Ny);
      for(cntj = 0; cntj < Ny; cntj ++) {
         dpsiy[cnti][cntj] = tmpyj[cntj];
      }
   }

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *= psi2;
         psi2lin = psi2 * g;
         psidd2lin = psidd2[cnti][cntj] * gd;
         dpsi2 = dpsix[cnti][cntj] * dpsix[cnti][cntj] + 
                 dpsiy[cnti][cntj] * dpsiy[cnti][cntj];
         tmpyi[cntj] = (pot[cnti][cntj] + psi2lin + psidd2lin) * psi2 + dpsi2;
         tmpyj[cntj] = (pot[cnti][cntj] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
      }
      tmpxi[cnti] = simpint(dy, tmpyi, Ny);
      tmpxj[cnti] = simpint(dy, tmpyj, Ny);
   }

   *mu = simpint(dx, tmpxi, Nx);
   *en = simpint(dx, tmpxj, Nx);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole 
 *    interaction.
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcpsidd2(double complex **psi, double **psidd2, fftw_complex *psidd2fft) {
   long cnti, cntj;
   fftw_plan plan_forward, plan_backward;
   double tmp;

   plan_forward = fftw_plan_dft_2d(Nx, Ny, psidd2fft, psidd2fft, FFTW_FORWARD, FFTW_ESTIMATE);
   plan_backward = fftw_plan_dft_2d(Nx, Ny, psidd2fft, psidd2fft, FFTW_BACKWARD, FFTW_ESTIMATE);

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         tmp = cabs(psi[cnti][cntj]);
         psidd2fft[cnti * Ny + cntj][0] = tmp * tmp;
         psidd2fft[cnti * Ny + cntj][1] = 0.;
      }
   }

   fftw_execute(plan_forward);

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psidd2fft[cnti * Ny + cntj][0] *= potdd[cnti][cntj];
         psidd2fft[cnti * Ny + cntj][1] *= potdd[cnti][cntj];
      }
   }

   fftw_execute(plan_backward);

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psidd2[cnti][cntj] = psidd2fft[cnti * Ny + cntj][0] / (Nx * Ny);
      }
   }

   for(cntj = 0; cntj < Ny - 1; cntj ++) {
      psidd2[Nx - 1][cntj] = psidd2[0][cntj];
   }

   for(cnti = 0; cnti < Nx - 1; cnti ++) {
      psidd2[cnti][Ny - 1] = psidd2[cnti][0];
   }

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcrms(double *rms, double complex **psi, double *tmpx, double *tmpy) {
   long cnti, cntj;
   double psi2;

   for(cntj = 0; cntj < Ny; cntj ++) {
      for(cnti = 0; cnti < Nx; cnti ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *=psi2;
         tmpx[cnti] = x2[cnti] * psi2;
      }
      tmpy[cntj] = simpint(dx, tmpx, Nx);
   }
   rms[1] = sqrt(simpint(dy, tmpy, Ny));

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *= psi2;
         tmpy[cntj] = y2[cntj] * psi2;
      }
      tmpx[cnti] = simpint(dy, tmpy, Ny);
   }
   rms[2] = sqrt(simpint(dx, tmpx, Nx));

   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2]);

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without 
 *    spatial derivatives).
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcnu(double complex **psi, double **psidd2, fftw_complex *psidd2fft) {
   long cnti, cntj;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *= psi2;
         psi2lin = psi2 * g;
         psidd2lin = psidd2[cnti][cntj] * gd;
         tmp = dt * (pot[cnti][cntj] + psi2lin + psidd2lin);
         psi[cnti][cntj] *= cexp(- I * tmp);
      }
   }

   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex **psi, double complex *cbeta) {
   long cnti, cntj;
   double complex c;

   for(cntj = 0; cntj < Ny; cntj ++) {
      cbeta[Nx - 2] = psi[Nx - 1][cntj];
      for(cnti = Nx - 2; cnti > 0; cnti --) {
         c = - Ax * psi[cnti + 1][cntj] + Ax0r * psi[cnti][cntj] - Ax * psi[cnti - 1][cntj];
         cbeta[cnti - 1] =  cgammax[cnti] * (Ax * cbeta[cnti] - c);
      }
      psi[0][cntj] = 0.;
      for(cnti = 0; cnti < Nx - 2; cnti ++) {
         psi[cnti + 1][cntj] = calphax[cnti] * psi[cnti][cntj] + cbeta[cnti];
      }
      psi[Nx - 1][cntj] = 0.;
   }

   return;
}


/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double complex **psi, double complex *cbeta) {
   long cnti, cntj;
   double complex c;

   for(cnti = 0; cnti < Nx; cnti ++) {
      cbeta[Ny - 2] = psi[cnti][Ny - 1];
      for(cntj = Ny - 2; cntj > 0; cntj --) {
         c = - Ay * psi[cnti][cntj + 1] + Ay0r * psi[cnti][cntj] - Ay * psi[cnti][cntj - 1];
         cbeta[cntj - 1] =  cgammay[cntj] * (Ay * cbeta[cntj] - c);
      }
      psi[cnti][0] = 0.;
      for(cntj = 0; cntj < Ny - 2; cntj ++) {
         psi[cnti][cntj + 1] = calphay[cntj] * psi[cnti][cntj] + cbeta[cntj];
      }
      psi[cnti][Ny - 1] = 0.;
   }

   return;
}

void outpsi2xy(double complex **psi, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], cabs(psi[cnti][cntj]) * cabs(psi[cnti][cntj]));
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outdenx(double complex **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj ++) {
            tmp[cntj] = cabs(psi[cnti][cntj]) * cabs(psi[cnti][cntj]);
      }
      fprintf(file, "%8le %8le\n", x[cnti], simpint(dy, tmp, Ny));
      fflush(file);
   }
}

void outdeny(double complex **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for(cntj = 0; cntj < Ny; cntj += outstpy) {
       for(cnti = 0; cnti < Nx; cnti ++) {
            tmp[cnti] = cabs(psi[cnti][cntj]) * cabs(psi[cnti][cntj]);
      }
      fprintf(file, "%8le %8le\n", y[cntj], simpint(dx, tmp, Nx));
      fflush(file);
   }
}


==> DBEC-GP/c_programs/src/real2dXY/real2dXY.h <==
/**
 * DBEC-GP codes are developed  and (c)copyright-ed by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <complex.h>
#include <time.h>

#define MAX(a, b)             (a > b) ? a : b
#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        3

#define BOHR_RADIUS           5.2917720859e-11

#define XI_LIMIT              26.
#define POTDD_ASYMPTOTIC(a)   2. - 3. * (1. - 1. / (2. * a * a) + 3. / (4. * a * a * a * a) - 15. / (8. * a * a * a * a * a * a))
/* #define POTDD_ASYMPTOTIC(a)   - 1. */


char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout, *dynaout;
long outstpx, outstpy, outstpt;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nx, Ny;
long Nx2, Ny2;
double g, g0, gpar, gd, gd0, gdpar, g_2d, gd_2d, d_z;
double aho, as, add;
double dx, dy;
double dx2, dy2;
double dt;
double vnu, vgamma;
double par;
double pi;

double *x, *y;
double *x2, *y2;
double **pot;
double **potdd;

double complex Ax0, Ay0, Ax0r, Ay0r, Ax, Ay;
double complex *calphax, *calphay;
double complex *cgammax, *cgammay;

void readpar(void);
void initpsi(double complex **psi, double **abc);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *);
void calcnorm(double *, double complex **, double *, double *);
void calcmuen(double *, double *, double complex **, double **, double **, double **, fftw_complex *, double *, double *, double *, double *);
void calcpsidd2(double complex **, double **, fftw_complex *);
void calcrms(double *, double complex **, double *, double *);
void calcnu(double complex **, double **, fftw_complex *);
void calclux(double complex **, double complex *);
void calcluy(double complex **, double complex *);
void outpsi2xy(double complex **, FILE *);
void outdenx(double complex **, double *, FILE *);
void outdeny(double complex **, double *, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern double **alloc_double_matrix(long, long);
extern double complex **alloc_complex_matrix(long, long);
extern fftw_complex *alloc_fftw_complex_vector(long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);
extern void free_double_matrix(double **);
extern void free_complex_matrix(double complex **);
extern void free_fftw_complex_vector(fftw_complex *);


==> DBEC-GP/c_programs/src/real2dXZ/real2dXZ.c <==
/**
 * DBEC-GP codes are developed  and (c)copyright-ed by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

#include "real2dXZ.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;
   FILE *dyna;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   double norm, mu, en;
   double *rms;
   double complex **psi;
   double **psidd2;
   double complex *cbeta;
   double **dpsiz, **dpsix;
   double *tmpzi, *tmpxi, *tmpzj, *tmpxj;
   fftw_complex *psidd2fft;
   double psi2;
   double **abc;
   
   pi = 3.14159265358979;
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);

   file = NULL;

   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   z = alloc_double_vector(Nz);
   x = alloc_double_vector(Nx);

   z2 = alloc_double_vector(Nz);
   x2 = alloc_double_vector(Nx);

   pot = alloc_double_matrix(Nz, Nx);
   potdd = alloc_double_matrix(Nz, Nx);
   psi = alloc_complex_matrix(Nz, Nx);
   psidd2 = alloc_double_matrix(Nz, Nx);
   abc = alloc_double_matrix(Nz, Nx);

   dpsiz = alloc_double_matrix(Nz, Nx);
   dpsix = alloc_double_matrix(Nz, Nx);

   calphaz = alloc_complex_vector(Nz - 1);
   calphax = alloc_complex_vector(Nx - 1);
   cbeta =  alloc_complex_vector(MAX(Nz, Nx) - 1);
   cgammaz = alloc_complex_vector(Nz - 1);
   cgammax = alloc_complex_vector(Nx - 1);

   tmpzi = alloc_double_vector(Nz);
   tmpxi = alloc_double_vector(Nx);
   tmpzj = alloc_double_vector(Nz);
   tmpxj = alloc_double_vector(Nx);

   psidd2fft = alloc_fftw_complex_vector(Nz * Nx);
  
   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;

   if(rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   }   
   else filerms = NULL;
   
   if(opt == 2) par = 2.;
   else par = 1.;

   g_2d = g0 / (sqrt(2. * pi)  * d_y);
   gd_2d = gd0 / (sqrt(2. * pi) * d_y);

   Nz2 = Nz / 2; Nx2 = Nx / 2;
   dz2 = dz * dz; dx2 = dx * dx;

   fprintf(out, " Real time propagation 2dXZ,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AH0 = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_2D = %.4f, Strength of DDI GD_2D = %.5f\n", g_2d, gd_2d);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, NU = %.2f\n", vlambda, vgamma);
   fprintf(out, "  Axial Gaussian Width = %.2f\n\n", d_y);
   fprintf(out, " # Space Stp: NX = %li, NZ = %li\n", Nx,Nz);
   fprintf(out, "  Space Step: DX = %.6f, DZ = %.6f\n", dx,dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, " * Change for dynamics: GPAR = %.3f, GDPAR = %.3f *\n\n", gpar, gdpar);   
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <rho>     |Psi(0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   if(Nstp == 0) { 
     g = par * g_2d;
     gd = par * gd_2d;
   }   
   else {
     g = 0.;
     gd = 0.;  
   }

   initpsi(psi, abc);
   initpot();
   gencoef();
   initpotdd(tmpzi, tmpxi, tmpzj, tmpxj);
   calcnorm(&norm, psi, tmpzi, tmpxi);
   calcmuen(&mu, &en, psi, dpsiz, dpsix, psidd2, psidd2fft, tmpzi, tmpxi, tmpzj, tmpxj);
   calcrms(rms, psi, tmpzi, tmpxi);
   psi2 = cabs(psi[Nz2][Nx2]);
   psi2 *= psi2;
   fprintf(out, "Initial : %15.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);
      
      sprintf(filename, "%s1d_z.txt", initout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, file);
      fclose(file);           
     
      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, tmpzi, file);
      fclose(file);      
   }
   if(rmsout != NULL) {
      fprintf(filerms, " Real time propagation 2dXZ,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:        <z>             <x>             <rho>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");      
      fprintf(filerms, "           Initial:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   if(Nstp != 0) {
     double g_stp = par * g_2d / (double) Nstp;
     double gd_stp = par * gd_2d / (double) Nstp;
     g = 0.;
     gd = 0.;
     for(cnti = 0; cnti < Nstp; cnti ++) {
        g += g_stp;
        gd += gd_stp;
        calcnu(psi, psidd2, psidd2fft);
        calcluz(psi, cbeta);
        calclux(psi, cbeta);
     }
     calcnorm(&norm, psi, tmpzi, tmpxi);
     calcmuen(&mu, &en, psi, dpsiz, dpsix, psidd2, psidd2fft, tmpzi, tmpxi, tmpzj, tmpxj);
     calcrms(rms, psi, tmpzi, tmpxi);
     psi2 = cabs(psi[Nz2][Nx2]) * cabs(psi[Nz2][Nx2]);
     fprintf(out, "After NSTP iter.:%8.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
     fflush(out);
     if(Nstpout != NULL) {
       sprintf(filename, "%s.txt", Nstpout);
       file = fopen(filename, "w");
       outpsi2xz(psi, file);
       fclose(file);
       
       sprintf(filename, "%s1d_z.txt", Nstpout);
       file = fopen(filename, "w");
       outdenz(psi, tmpxi, file);
       fclose(file);    
      
       sprintf(filename, "%s1d_x.txt", Nstpout);
       file = fopen(filename, "w");
       outdenx(psi, tmpzi, file);
       fclose(file);        
     }
     if(rmsout != NULL) {
       fprintf(filerms, "  After NSTP iter.:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
       fflush(filerms);
     }
//    -> DENSITY ..
   
   }
   else {
     g = par * g_2d;
    gd = par * gd_2d;
   } 
   
    if(dynaout != NULL) {
       sprintf(filename, "%s.txt", dynaout);
       dyna = fopen(filename, "w");
    }
    else dyna = NULL;

   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calcluz(psi, cbeta);
      calclux(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpzi, tmpxi);
         fprintf(dyna, "%8le   %8le   %8le   %8le\n", cnti * dt * par, rms[1], rms[2], rms[0]);
         fflush(dyna);
      }
   }
   calcnorm(&norm, psi, tmpzi, tmpxi);
   calcmuen(&mu, &en, psi, dpsiz, dpsix, psidd2, psidd2fft, tmpzi, tmpxi, tmpzj, tmpxj);
   calcrms(rms, psi, tmpzi, tmpxi);
   psi2 = cabs(psi[Nz2][Nx2]) * cabs(psi[Nz2][Nx2]);
   fprintf(out, "After NPAS iter.:%8.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);
      
      sprintf(filename, "%s1d_z.txt", Npasout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, file);
      fclose(file);    
      
      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, tmpzi, file);
      fclose(file);        
   }
   if(rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   g = gpar * g;
   gd = gdpar * gd;

   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calcluz(psi, cbeta);
      calclux(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpzi, tmpxi);
         fprintf(dyna, "%8le   %8le   %8le   %8le\n", (cnti * dt  + dt * Npas) * par, rms[1], rms[2], rms[0]);
      }
   }
   if(dynaout != NULL) fclose(dyna);
   calcnorm(&norm, psi, tmpzi, tmpxi);
   calcmuen(&mu, &en, psi, dpsiz, dpsix, psidd2, psidd2fft, tmpzi, tmpxi, tmpzj, tmpxj);
   calcrms(rms, psi, tmpzi, tmpxi);
   psi2 = cabs(psi[Nz2][Nx2]) * cabs(psi[Nz2][Nx2]);
   fprintf(out, "After NRUN iter.:%8.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);
      
      sprintf(filename, "%s1d_z.txt", Nrunout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, file);
      fclose(file);    
      
      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, tmpzi, file);
      fclose(file);       
   }
   if(rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
      fprintf(filerms, "                  --------------------------------------------------------\n");  
   }
   if(rmsout != NULL) fclose(filerms);
   
   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(z);
   free_double_vector(x);

   free_double_vector(z2);
   free_double_vector(x2);

   free_double_matrix(pot);
   free_double_matrix(potdd);
   free_complex_matrix(psi);
   free_double_matrix(psidd2);
   free_double_matrix(abc);

   free_double_matrix(dpsiz);
   free_double_matrix(dpsix);

   free_complex_vector(calphaz);
   free_complex_vector(calphax);
   free_complex_vector(cbeta);
   free_complex_vector(cgammaz);
   free_complex_vector(cgammax);

   free_double_vector(tmpzi);
   free_double_vector(tmpxi);
   free_double_vector(tmpzj);
   free_double_vector(tmpxj);

   free_fftw_complex_vector(psidd2fft);

   clock_end = time(NULL);
   //fprintf(out, "Clock start : %s", ctime(&clock_beg));
   //fprintf(out, "Clock end   : %s", ctime(&clock_end));
   double wall_time = difftime(clock_end, clock_beg);   
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);
   
   if(output != NULL) fclose(out);
   
   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("G0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GDDPAR")) == NULL) {
      fprintf(stderr, "GDDPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gdpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "NZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("D_y")) == NULL) {
      fprintf(stderr, "D_y is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   d_y = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }  
   Nstp = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   dynaout = cfg_read("DYNAOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);

      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
   }

   if(dynaout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
   void initpsi(double complex **psi, double **abc) {
   long cnti, cntj;
   double cpsi;
   double tmp;
   FILE *file;

   cpsi = sqrt(pi * sqrt(1. / (vlambda * vgamma)));

   for(cnti = 0; cnti < Nz; cnti ++) {
      z[cnti] = (cnti - Nz2) * dz;
      z2[cnti] = z[cnti] * z[cnti];
   }

   for(cntj = 0; cntj < Nx; cntj ++) {
      x[cntj] = (cntj - Nx2) * dx;
      x2[cntj] = x[cntj] * x[cntj];
   }

   if(Nstp!=0) {
     for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         tmp = exp(- 0.5 * (vlambda * z2[cnti] + vgamma * x2[cntj]));
         psi[cnti][cntj] = tmp / cpsi;
      }
     }
   }
   
   if(Nstp==0  ) {
     if((file = fopen("imag2dXZ-den.txt", "r"))==NULL) {       /* open a text file for reading */
       printf("Run the program using the input file to read. i.g.: imag2dXZ-den.txt\n");
       exit(1);					/*couldn't open the requested file!*/
     }
     file = fopen("imag2dXZ-den.txt", "r");
     for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
	if(fscanf(file,"%lf %lf %lf\n", &z[cnti], &x[cntj], &abc[cnti][cntj])) {
//            printf("%8le %8le %8le\n", z[cnti], x[cntj], abc[cnti][cntj]);
	}
      }
     }
     fclose(file);
     for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
	 psi[cnti][cntj] = sqrt(abc[cnti][cntj]);
      }
     }
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj;
   double vgamma2, vlambda2;

   vgamma2 = vgamma * vgamma;
   vlambda2 = vlambda * vlambda;

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         pot[cnti][cntj] = 0.5 * par * (vlambda2 * z2[cnti] + vgamma2 * x2[cntj]);
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Az0 = 1. + I * dt / dz2;
   Ax0 = 1. + I * dt / dx2;

   Az0r = 1. - I * dt / dz2;
   Ax0r = 1. - I * dt / dx2;

   Az = - 0.5 * I * dt / dz2;
   Ax = - 0.5 * I * dt / dx2;

   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for(cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for(cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 */
void initpotdd(double *kz, double *kx, double *kz2, double *kx2) {
   long cnti, cntj;
   double dkz, dkx;
   double zi, zi2;

   dkz = 2. * pi / (Nz * dz);
   dkx = 2. * pi / (Nx * dx);

   for(cnti = 0; cnti < Nz2; cnti ++) kz[cnti] = cnti * dkz;
   for(cnti = 0; cnti < Nz2; cnti ++) kz[cnti + Nz2] = (cnti - Nz2) * dkz;
   for(cntj = 0; cntj < Nx2; cntj ++) kx[cntj] = cntj * dkx;
   for(cntj = 0; cntj < Nx2; cntj ++) kx[cntj + Nx2] = (cntj - Nx2) * dkx;

   for(cnti = 0; cnti < Nz; cnti ++) kz2[cnti] = kz[cnti] * kz[cnti];
   for(cntj = 0; cntj < Nx; cntj ++) kx2[cntj] = kx[cntj] * kx[cntj];

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
	 zi2 = (kz2[cnti] + kx2[cntj]) * d_y * d_y / 2.;
         zi = sqrt(zi2);
	 
         if(zi >= XI_LIMIT) {
            potdd[cnti][cntj] = -1. + 3. * (kz2[cnti] * d_y * d_y / 2.) / zi2;
         } 
         else if((fabs(kz[cnti]) < 0.01) && (fabs(kx[cntj]) < 0.01)) { 
	    potdd[cnti][cntj] = -1.;
         }
         else {
            potdd[cnti][cntj] = -1. + 3. * sqrt(pi) * (kz2[cnti] 
            * d_y * d_y / 2.) / zi * exp(zi2) * erfc(zi);
	 }
         potdd[cnti][cntj] *= (4. * pi / 3.) / (sqrt(2. * pi) * d_y);
      }
   }


   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpz - temporary array
 *    tmpy - temporary array
 */
void calcnorm(double *norm, double complex **psi, double *tmpz, double *tmpx) {
   long cnti, cntj;
   double tmp;

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         tmp = cabs(psi[cnti][cntj]);
         tmpx[cntj] = tmp * tmp;
      }
      tmpz[cnti] = simpint(dx, tmpx, Nx);
   }

   *norm = sqrt(simpint(dz, tmpz, Nz));
   tmp = 1. / *norm;
   
   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
//          psi[cnti][cntj] *= tmp;
      }
   }

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu        - chemical potential
 *    en        - energy
 *    psi       - array with the wave function values
 *    dpsiz     - temporary array
 *    dpsiy     - temporary array
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 *    tmpzi     - temporary array
 *    tmpyi     - temporary array
 *    tmpzi     - temporary array
 *    tmpzj     - temporary array
 *    tmpyj     - temporary array
 */
void calcmuen(double *mu, double *en, double complex **psi, double **dpsiz, double **dpsix, double **psidd2, fftw_complex *psidd2fft, double *tmpzi, double *tmpxi, double *tmpzj, double *tmpxj) {
   long cnti, cntj;
   double psi2, psi2lin, psidd2lin, dpsi2;

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cntj = 0; cntj < Nx; cntj ++) {
      for(cnti = 0; cnti < Nz; cnti ++) {
         tmpzi[cnti] = cabs(psi[cnti][cntj]);
      }
      diff(dz, tmpzi, tmpzj, Nz);
      for(cnti = 0; cnti < Nz; cnti ++) {
         dpsiz[cnti][cntj] = tmpzj[cnti];
      }
   }

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         tmpxi[cntj] = cabs(psi[cnti][cntj]);
      }
      diff(dx, tmpxi, tmpxj, Nx);
      for(cntj = 0; cntj < Nx; cntj ++) {
         dpsix[cnti][cntj] = tmpxj[cntj];
      }
   }

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *= psi2;
         psi2lin = psi2 * g;
         psidd2lin = psidd2[cnti][cntj] * gd;
         dpsi2 = dpsiz[cnti][cntj] * dpsiz[cnti][cntj] + 
                 dpsix[cnti][cntj] * dpsix[cnti][cntj];
         tmpxi[cntj] = (pot[cnti][cntj] + psi2lin + psidd2lin) * psi2 + dpsi2;
         tmpxj[cntj] = (pot[cnti][cntj] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
      }
      tmpzi[cnti] = simpint(dx, tmpxi, Nx);
      tmpzj[cnti] = simpint(dx, tmpxj, Nx);
   }

   *mu = simpint(dz, tmpzi, Nz);
   *en = simpint(dz, tmpzj, Nz);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole 
 *    interaction.
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcpsidd2(double complex **psi, double **psidd2, fftw_complex *psidd2fft) {
   long cnti, cntj;
   fftw_plan plan_forward, plan_backward;
   double tmp;

   plan_forward = fftw_plan_dft_2d(Nz, Nx, psidd2fft, psidd2fft, FFTW_FORWARD, FFTW_ESTIMATE);
   plan_backward = fftw_plan_dft_2d(Nz, Nx, psidd2fft, psidd2fft, FFTW_BACKWARD, FFTW_ESTIMATE);

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         tmp = cabs(psi[cnti][cntj]);
         psidd2fft[cnti * Nx + cntj][0] = tmp * tmp;
         psidd2fft[cnti * Nx + cntj][1] = 0.;
      }
   }

   fftw_execute(plan_forward);

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         psidd2fft[cnti * Nx + cntj][0] *= potdd[cnti][cntj];
         psidd2fft[cnti * Nx + cntj][1] *= potdd[cnti][cntj];
      }
   }

   fftw_execute(plan_backward);

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         psidd2[cnti][cntj] = psidd2fft[cnti * Nx + cntj][0] / (Nz * Nx);
      }
   }

   for(cntj = 0; cntj < Nx - 1; cntj ++) {
      psidd2[Nz - 1][cntj] = psidd2[0][cntj];
   }

   for(cnti = 0; cnti < Nz - 1; cnti ++) {
      psidd2[cnti][Nx - 1] = psidd2[cnti][0];
   }

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpz - temporary array
 *    tmpx - temporary array
 */
void calcrms(double *rms, double complex **psi, double *tmpz, double *tmpx) {
   long cnti, cntj;
   double psi2;

   for(cntj = 0; cntj < Nx; cntj ++) {
      for(cnti = 0; cnti < Nz; cnti ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *=psi2;
         tmpz[cnti] = z2[cnti] * psi2;
      }
      tmpx[cntj] = simpint(dz, tmpz, Nz);
   }
   rms[1] = sqrt(simpint(dx, tmpx, Nx));

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *= psi2;
         tmpx[cntj] = x2[cntj] * psi2;
      }
      tmpz[cnti] = simpint(dx, tmpx, Nx);
   }
   rms[2] = sqrt(simpint(dz, tmpz, Nz));

   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2]);

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without 
 *    spatial derivatives).
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcnu(double complex **psi, double **psidd2, fftw_complex *psidd2fft) {
   long cnti, cntj;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *= psi2;
         psi2lin = psi2 * g;
         psidd2lin = psidd2[cnti][cntj] * gd;
         tmp = dt * (pot[cnti][cntj] + psi2lin + psidd2lin);
         psi[cnti][cntj] *= cexp(- I * tmp);
      }
   }

   return;
}

/**
 *    Time propagation with respect to H2 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double complex **psi, double complex *cbeta) {
   long cnti, cntj;
   double complex c;

   for(cntj = 0; cntj < Nx; cntj ++) {
      cbeta[Nz - 2] = psi[Nz - 1][cntj];
      for(cnti = Nz - 2; cnti > 0; cnti --) {
         c = - Az * psi[cnti + 1][cntj] + Az0r * psi[cnti][cntj] - Az * psi[cnti - 1][cntj];
         cbeta[cnti - 1] =  cgammaz[cnti] * (Az * cbeta[cnti] - c);
      }
      psi[0][cntj] = 0.;
      for(cnti = 0; cnti < Nz - 2; cnti ++) {
         psi[cnti + 1][cntj] = calphaz[cnti] * psi[cnti][cntj] + cbeta[cnti];
      }
      psi[Nz - 1][cntj] = 0.;
   }

   return;
}


/**
 *    Time propagation with respect to H3 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex **psi, double complex *cbeta) {
   long cnti, cntj;
   double complex c;

   for(cnti = 0; cnti < Nz; cnti ++) {
      cbeta[Nx - 2] = psi[cnti][Nx - 1];
      for(cntj = Nx - 2; cntj > 0; cntj --) {
         c = - Ax * psi[cnti][cntj + 1] + Ax0r * psi[cnti][cntj] - Ax * psi[cnti][cntj - 1];
         cbeta[cntj - 1] =  cgammax[cntj] * (Ax * cbeta[cntj] - c);
      }
      psi[cnti][0] = 0.;
      for(cntj = 0; cntj < Nx - 2; cntj ++) {
         psi[cnti][cntj + 1] = calphax[cntj] * psi[cnti][cntj] + cbeta[cntj];
      }
      psi[cnti][Nx - 1] = 0.;
   }

   return;
}

void outpsi2xz(double complex **psi, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nz; cnti += outstpz) {
      for(cntj = 0; cntj < Nx; cntj += outstpx) {
         fprintf(file, "%8le %8le %8le\n", z[cnti], x[cntj], cabs(psi[cnti][cntj]) * cabs(psi[cnti][cntj]));
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outdenz(double complex **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nz; cnti += outstpz) {
      for(cntj = 0; cntj < Nx; cntj ++) {
            tmp[cntj] = cabs(psi[cnti][cntj]) * cabs(psi[cnti][cntj]);
      }
      fprintf(file, "%8le %8le\n", z[cnti], simpint(dx, tmp, Nx));
      fflush(file);
   }
}

void outdenx(double complex **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for(cntj = 0; cntj < Nx; cntj += outstpx) {
       for(cnti = 0; cnti < Nz; cnti ++) {
            tmp[cnti] = cabs(psi[cnti][cntj]) * cabs(psi[cnti][cntj]);
      }
      fprintf(file, "%8le %8le\n", x[cntj], simpint(dz, tmp, Nz));
      fflush(file);
   }
}


==> DBEC-GP/c_programs/src/real2dXZ/real2dXZ.h <==
/**
 * DBEC-GP codes are developed  and (c)copyright-ed by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <complex.h>
#include <time.h>

#define MAX(a, b)             (a > b) ? a : b
#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        3

#define BOHR_RADIUS           5.2917720859e-11

#define XI_LIMIT              26.
#define POTDD_ASYMPTOTIC(a)   2. - 3. * (1. - 1. / (2. * a * a) + 3. / (4. * a * a * a * a) - 15. / (8. * a * a * a * a * a * a))
/* #define POTDD_ASYMPTOTIC(a)   - 1. */


char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout, *dynaout;
long outstpz, outstpx, outstpt;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nz, Nx;
long Nz2, Nx2;
double g, g0, gpar, gd, gd0, gdpar, g_2d, gd_2d, d_y;
double aho, as, add;
double dz, dx;
double dz2, dx2;
double dt;
double vgamma, vlambda;
double par;
double pi;

double *z, *x;
double *z2, *x2;
double **pot;
double **potdd;

double complex Az0, Ax0, Az0r, Ax0r, Az, Ax;
double complex *calphaz, *calphax;
double complex *cgammaz, *cgammax;

void readpar(void);
void initpsi(double complex **psi, double **abc);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *);
void calcnorm(double *, double complex **, double *, double *);
void calcmuen(double *, double *, double complex **, double **, double **, double **, fftw_complex *, double *, double *, double *, double *);
void calcpsidd2(double complex **, double **, fftw_complex *);
void calcrms(double *, double complex **, double *, double *);
void calcnu(double complex **, double **, fftw_complex *);
void calcluz(double complex **, double complex *);
void calclux(double complex **, double complex *);
void outpsi2xz(double complex **, FILE *);
void outdenz(double complex **, double *, FILE *);
void outdenx(double complex **, double *, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern double **alloc_double_matrix(long, long);
extern double complex **alloc_complex_matrix(long, long);
extern fftw_complex *alloc_fftw_complex_vector(long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);
extern void free_double_matrix(double **);
extern void free_complex_matrix(double complex **);
extern void free_fftw_complex_vector(fftw_complex *);


==> DBEC-GP/c_programs/src/real3d/real3d.c <==
/**
 * DBEC-GP codes are developed and (c)copyright-ed  by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */


#include "real3d.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;
   FILE *dyna;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   double norm, mu, en;
   double *rms;
   double complex ***psi;
   double ***psidd2;
   double complex *cbeta;
   double ***dpsix, ***dpsiy, ***dpsiz;
   double *tmpxi, *tmpyi, *tmpzi, *tmpxj, *tmpyj, *tmpzj;
   fftw_complex *psidd2fft;
   double psi2;
   double ***abc;

   pi = 3.14159265358979;
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);

   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   z = alloc_double_vector(Nz);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_tensor(Nx, Ny, Nz);
   potdd = alloc_double_tensor(Nx, Ny, Nz);
   psi = alloc_complex_tensor(Nx, Ny, Nz);
   psidd2 = alloc_double_tensor(Nx, Ny, Nz);
   abc = alloc_double_tensor(Nx, Ny, Nz);

   dpsix = alloc_double_tensor(Nx, Ny, Nz);
   dpsiy = alloc_double_tensor(Nx, Ny, Nz);
   dpsiz = alloc_double_tensor(Nx, Ny, Nz);

   calphax = alloc_complex_vector(Nx - 1);
   calphay = alloc_complex_vector(Ny - 1);
   calphaz = alloc_complex_vector(Nz - 1);
   cbeta =  alloc_complex_vector(MAX(Nx, Ny, Nz) - 1);
   cgammax = alloc_complex_vector(Nx - 1);
   cgammay = alloc_complex_vector(Ny - 1);
   cgammaz = alloc_complex_vector(Nz - 1);

   tmpxi = alloc_double_vector(Nx);
   tmpyi = alloc_double_vector(Ny);
   tmpzi = alloc_double_vector(Nz);
   tmpxj = alloc_double_vector(Nx);
   tmpyj = alloc_double_vector(Ny);
   tmpzj = alloc_double_vector(Nz);

   psidd2fft = alloc_fftw_complex_vector(Nx * Ny * Nz);

   file = NULL;

   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;

   if(rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   }
   else filerms = NULL;

   if(opt == 2) par = 2.;
   else par = 1.;

   Nx2 = Nx / 2; Ny2 = Ny / 2; Nz2 = Nz / 2;
   dx2 = dx * dx; dy2 = dy * dy; dz2 = dz * dz;

   fprintf(out, " Real time propagation 3D,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, ANU = %.2f, LAMBDA = %.2f\n\n", vgamma, vnu, vlambda);
   fprintf(out, " # Space Stp: NX = %li, NY = %li, NZ = %li\n", Nx, Ny, Nz);
   fprintf(out, "  Space Step: DX = %.6f, DY = %.6f, DZ = %.6f\n", dx, dy, dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n",  dt);
   fprintf(out, "   Dipolar Cut off:   R = %.3f\n\n",  cutoff);      
   fprintf(out, " * Change for dynamics: GPAR = %.3f, GDPAR = %.3f *\n\n", gpar, gdpar);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <r>     |Psi(0,0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   if(Nstp == 0) {  
     g = par * g0;
     gd = par * gd0;
   }
   else {
     g = 0.;
     gd = 0.;
   }

   initpsi(psi, abc);
   initpot();
   gencoef();
   initpotdd(tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, psidd2, psidd2fft, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, tmpxi, tmpyi, tmpzi);
   psi2 = cabs(psi[Nx2][Ny2][Nz2]) * cabs(psi[Nx2][Ny2][Nz2]);
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(rmsout != NULL) {
      fprintf(filerms, " Real time propagation 3D,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:     <r>          <x>          <y>          <z>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");      
      fprintf(filerms, "           Initial:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }   
   if(initout != NULL) {
     sprintf(filename, "%s.txt", initout);
     file = fopen(filename, "w");
     outdenxyz(psi, file);
     fclose(file);

     sprintf(filename, "%s1d_x.txt", initout);
     file = fopen(filename, "w");
     outdenx(psi, tmpyi, tmpzi, file);
     fclose(file);     
      
     sprintf(filename, "%s1d_y.txt", initout);
     file = fopen(filename, "w");
     outdeny(psi, tmpxi, tmpzi, file);
     fclose(file);  
      
     sprintf(filename, "%s1d_z.txt", initout);
     file = fopen(filename, "w");
     outdenz(psi, tmpxi, tmpyi, file);
     fclose(file);  
/* 
     sprintf(filename, "%s2d_xy.txt", initout);
     file = fopen(filename, "w");
     outdenxy(psi, tmpzi, file);
     fclose(file);
     
     sprintf(filename, "%s2d_xz.txt", initout);
     file = fopen(filename, "w");
     outdenxz(psi, tmpyi, file);
     fclose(file);     
     
     sprintf(filename, "%s2d_yz.txt", initout);
     file = fopen(filename, "w");
     outdenyz(psi, tmpxi, file);
     fclose(file);   
     
     sprintf(filename, "%s3d_x0z.txt", initout);
     file = fopen(filename, "w");
     outpsi2xz(psi, file);
     fclose(file);     
     
     sprintf(filename, "%s3d_xy0.txt", initout);
     file = fopen(filename, "w");
     outpsi2xy(psi, file);
     fclose(file);      
*/     
   }
// ---------------------------------------------------------------- NSTP  
   if(Nstp != 0) {
     for(cnti = 0; cnti < Nstp; cnti ++) {
	g += par * g0 / Nstp;
	gd += par * gd0 / Nstp;
	calcnu(psi, psidd2, psidd2fft);
	calclux(psi, cbeta);
	calcluy(psi, cbeta);
	calcluz(psi, cbeta);
     }
     calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
     calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, psidd2, psidd2fft, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
     calcrms(rms, psi, tmpxi, tmpyi, tmpzi);
     psi2 = cabs(psi[Nx2][Ny2][Nz2]) * cabs(psi[Nx2][Ny2][Nz2]);
     fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);   
     fflush(out);
     if(rmsout != NULL) {
       fprintf(filerms, "  After NSTP iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
       fflush(filerms);
     }
     if(Nstpout != NULL) {
       sprintf(filename, "%s.txt", Nstpout);
       file = fopen(filename, "w");
       outdenxyz(psi, file);
       fclose(file);

       sprintf(filename, "%s1d_x.txt", Nstpout);
       file = fopen(filename, "w");
       outdenx(psi, tmpyi, tmpzi, file);
       fclose(file);     
      
       sprintf(filename, "%s1d_y.txt", Nstpout);
       file = fopen(filename, "w");
       outdeny(psi, tmpxi, tmpzi, file);
       fclose(file);  
      
       sprintf(filename, "%s1d_z.txt", Nstpout);
       file = fopen(filename, "w");
       outdenz(psi, tmpxi, tmpyi, file);
       fclose(file);  
/* 
       sprintf(filename, "%s2d_xy.txt", Nstpout);
       file = fopen(filename, "w");
       outdenxy(psi, tmpzi, file);
       fclose(file);
     
       sprintf(filename, "%s2d_xz.txt", Nstpout);
       file = fopen(filename, "w");
       outdenxz(psi, tmpyi, file);
       fclose(file);     
     
       sprintf(filename, "%s2d_yz.txt", Nstpout);
       file = fopen(filename, "w");
       outdenyz(psi, tmpxi, file);
       fclose(file);   
     
       sprintf(filename, "%s3d_x0z.txt", Nstpout);
       file = fopen(filename, "w");
       outpsi2xz(psi, file);
       fclose(file);     
     
       sprintf(filename, "%s3d_xy0.txt", Nstpout);
       file = fopen(filename, "w");
       outpsi2xy(psi, file);
       fclose(file);      
*/   
     }
   }
   else {
    g = par * g0;
   gd = par * gd0;
   }
   
    if(dynaout != NULL) {
       sprintf(filename, "%s.txt", dynaout);
       dyna = fopen(filename, "w");
    }
    else dyna = NULL;
// ------------------------------------------------------------------- NPAS
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpxi, tmpyi, tmpzi);
         fprintf(dyna, "%8le   %8le   %8le   %8le   %8le\n", cnti * dt * par, rms[0], rms[1], rms[2], rms[3]);
         fflush(dyna);
      }
   }
   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, psidd2, psidd2fft, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, tmpxi, tmpyi, tmpzi);
   psi2 = cabs(psi[Nx2][Ny2][Nz2]) * cabs(psi[Nx2][Ny2][Nz2]);
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }   
   if(Npasout != NULL) {
     sprintf(filename, "%s.txt", Npasout);
     file = fopen(filename, "w");
     outdenxyz(psi, file);
     fclose(file);

     sprintf(filename, "%s1d_x.txt", Npasout);
     file = fopen(filename, "w");
     outdenx(psi, tmpyi, tmpzi, file);
     fclose(file);     
      
     sprintf(filename, "%s1d_y.txt", Npasout);
     file = fopen(filename, "w");
     outdeny(psi, tmpxi, tmpzi, file);
     fclose(file);  
      
     sprintf(filename, "%s1d_z.txt", Npasout);
     file = fopen(filename, "w");
     outdenz(psi, tmpxi, tmpyi, file);
     fclose(file);  
/*
     sprintf(filename, "%s2d_xy.txt", Npasout);
     file = fopen(filename, "w");
     outdenxy(psi, tmpzi, file);
     fclose(file);
     
     sprintf(filename, "%s2d_xz.txt", Npasout);
     file = fopen(filename, "w");
     outdenxz(psi, tmpyi, file);
     fclose(file);     
     
     sprintf(filename, "%s2d_yz.txt", Npasout);
     file = fopen(filename, "w");
     outdenyz(psi, tmpxi, file);
     fclose(file);   
     
     sprintf(filename, "%s3d_x0z.txt", Npasout);
     file = fopen(filename, "w");
     outpsi2xz(psi, file);
     fclose(file);     
     
     sprintf(filename, "%s3d_xy0.txt", Npasout);
     file = fopen(filename, "w");
     outpsi2xy(psi, file);
     fclose(file); 
*/
   }
  
   g =  gpar * g;
   gd = gdpar * gd;

// ------------------------------------------------------------------- NRUN   
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpxi, tmpyi, tmpzi);
         fprintf(dyna, "%8le   %8le   %8le   %8le   %8le\n",  (cnti * dt  + dt * Npas) * par, rms[0], rms[1], rms[2], rms[3]);
      }
   }
   if(dynaout != NULL) fclose(dyna);
   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, psidd2, psidd2fft, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, tmpxi, tmpyi, tmpzi);
   psi2 = cabs(psi[Nx2][Ny2][Nz2]) * cabs(psi[Nx2][Ny2][Nz2]);
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fprintf(filerms, "                  --------------------------------------------------------\n");  
   }   
   fprintf(out, "                  --------------------------------------------------------\n\n");

   if(rmsout != NULL) fclose(filerms);   
   if(Nrunout != NULL) {
     sprintf(filename, "%s.txt", Nrunout);
     file = fopen(filename, "w");
     outdenxyz(psi, file);
     fclose(file);

     sprintf(filename, "%s1d_x.txt", Nrunout);
     file = fopen(filename, "w");
     outdenx(psi, tmpyi, tmpzi, file);
     fclose(file);     
      
     sprintf(filename, "%s1d_y.txt", Nrunout);
     file = fopen(filename, "w");
     outdeny(psi, tmpxi, tmpzi, file);
     fclose(file);  
     
     sprintf(filename, "%s1d_z.txt", Nrunout);
     file = fopen(filename, "w");
     outdenz(psi, tmpxi, tmpyi, file);
     fclose(file);  
/*
     sprintf(filename, "%s2d_xy.txt", Nrunout);
     file = fopen(filename, "w");
     outdenxy(psi, tmpzi, file);
     fclose(file);
     
     sprintf(filename, "%s2d_xz.txt", Nrunout);
     file = fopen(filename, "w");
     outdenxz(psi, tmpyi, file);
     fclose(file);     
     
     sprintf(filename, "%s2d_yz.txt", Nrunout);
     file = fopen(filename, "w");
     outdenyz(psi, tmpxi, file);
     fclose(file);   
     
     sprintf(filename, "%s3d_x0z.txt", Nrunout);
     file = fopen(filename, "w");
     outpsi2xz(psi, file);
     fclose(file);     
     
     sprintf(filename, "%s3d_xy0.txt", Nrunout);
     file = fopen(filename, "w");
     outpsi2xy(psi, file);
     fclose(file); 
*/     
   }

   free_double_vector(rms);

   free_double_vector(x);
   free_double_vector(y);
   free_double_vector(z);

   free_double_vector(x2);
   free_double_vector(y2);
   free_double_vector(z2);

   free_double_tensor(pot);
   free_double_tensor(potdd);
   free_complex_tensor(psi);
   free_double_tensor(psidd2);
   free_double_tensor(abc);

   free_double_tensor(dpsix);
   free_double_tensor(dpsiy);
   free_double_tensor(dpsiz);

   free_complex_vector(calphax);
   free_complex_vector(calphay);
   free_complex_vector(calphaz);
   free_complex_vector(cbeta);
   free_complex_vector(cgammax);
   free_complex_vector(cgammay);
   free_complex_vector(cgammaz);

   free_double_vector(tmpxi);
   free_double_vector(tmpyi);
   free_double_vector(tmpzi);
   free_double_vector(tmpxj);
   free_double_vector(tmpyj);
   free_double_vector(tmpzj);

   free_fftw_complex_vector(psidd2fft);
   
   clock_end = time(NULL);
   //fprintf(out, "Clock start : %s", ctime(&clock_beg));
   //fprintf(out, "Clock end   : %s", ctime(&clock_end));
   double wall_time = difftime(clock_end, clock_beg);   
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);
   
   if(output != NULL) fclose(out);   

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("G0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GDDPAR")) == NULL) {
      fprintf(stderr, "GDDPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gdpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "Nz is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }  
   Nstp = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("CUTOFF")) == NULL) {
      fprintf(stderr, "CUTOFF is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   cutoff = atof(cfg_tmp);      

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   dynaout = cfg_read("DYNAOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);

      if((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);

      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }

   if(rmsout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }
   
   if(dynaout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double complex ***psi, double ***abc) {
   long cnti, cntj, cntk;
   double cpsi;
   double tmp;
   FILE *file;

   cpsi = sqrt(pi * sqrt(pi / (vgamma * vnu * vlambda)));

   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   for(cntj = 0; cntj < Ny; cntj ++) {
      y[cntj] = (cntj - Ny2) * dy;
      y2[cntj] = y[cntj] * y[cntj];
   }

   for(cntk = 0; cntk < Nz; cntk ++) {
      z[cntk] = (cntk - Nz2) * dz;
      z2[cntk] = z[cntk] * z[cntk];
   }

   if(Nstp!=0) {
     for(cnti = 0; cnti < Nx; cnti ++) {
        for(cntj = 0; cntj < Ny; cntj ++) {
           for(cntk = 0; cntk < Nz; cntk ++) {
              tmp = exp(- 0.5 * (vgamma * x2[cnti] + vnu * y2[cntj] + vlambda * z2[cntk]));
              psi[cnti][cntj][cntk] = tmp / cpsi;
           }
        }
     }
   }

   if(Nstp==0) {
     if((file = fopen("imag3d-den.txt", "r"))==NULL) {       /* open a text file for reading */
       printf("Run the program using the input file to read. i.g.: imag3d-den.txt\n");
       exit(1);					/*couldn't open the requested file!*/
     }
     file = fopen("imag3d-den.txt", "r");
     for(cnti = 0; cnti < Nx; cnti ++) {
        for(cntj = 0; cntj < Ny; cntj ++) {
	   for(cntk = 0; cntk < Nz; cntk ++) {
	      if(fscanf(file,"%lf\n", &abc[cnti][cntj][cntk])) {
//             printf(" %8le\n", abc[cnti][cntj][cntk]);
	      }
           }
	}
     }
     fclose(file);
     for(cnti = 0; cnti < Nx; cnti ++) {
        for(cntj = 0; cntj < Ny; cntj ++) {
	   for(cntk = 0; cntk < Nz; cntk ++) {
 	 psi[cnti][cntj][cntk]= sqrt(abc[cnti][cntj][cntk]);
           }
	}
     }
    }
   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj, cntk;
   double vnu2, vlambda2, vgamma2;

   vnu2 = vnu * vnu;
   vlambda2 = vlambda * vlambda;
   vgamma2 = vgamma * vgamma;

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            pot[cnti][cntj][cntk] = 0.5 * par * (vgamma2 * x2[cnti] + vnu2 * y2[cntj] + vlambda2 * z2[cntk]);
         }
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + I * dt / dx2;
   Ay0 = 1. + I * dt / dy2;
   Az0 = 1. + I * dt / dz2;

   Ax0r = 1. - I * dt / dx2;
   Ay0r = 1. - I * dt / dy2;
   Az0r = 1. - I * dt / dz2;

   Ax = - 0.5 * I * dt / dx2;
   Ay = - 0.5 * I * dt / dy2;
   Az = - 0.5 * I * dt / dz2;

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for(cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for(cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }

   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for(cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *ky, double *kz, double *kx2, double *ky2, double *kz2) {
   long cnti, cntj, cntk;
   double dkx, dky, dkz, xk, tmp;

   dkx = 2. * pi / (Nx * dx);
   dky = 2. * pi / (Ny * dy);
   dkz = 2. * pi / (Nz * dz);

   for(cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for(cnti = 0; cnti < Nx2; cnti ++) kx[cnti + Nx2] = (cnti - Nx2) * dkx;
   for(cntj = 0; cntj < Ny2; cntj ++) ky[cntj] = cntj * dky;
   for(cntj = 0; cntj < Ny2; cntj ++) ky[cntj + Ny2] = (cntj - Ny2) * dky;
   for(cntk = 0; cntk < Nz2; cntk ++) kz[cntk] = cntk * dkz;
   for(cntk = 0; cntk < Nz2; cntk ++) kz[cntk + Nz2] = (cntk - Nz2) * dkz;

   for(cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   for(cntj = 0; cntj < Ny; cntj ++) ky2[cntj] = ky[cntj] * ky[cntj];
   for(cntk = 0; cntk < Nz; cntk ++) kz2[cntk] = kz[cntk] * kz[cntk];

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
	    xk = sqrt(kz2[cntk] + kx2[cnti] + ky2[cntj]);
	    tmp=1. + 3. * cos(xk * cutoff) / (xk * xk * cutoff * cutoff) - 3. * sin(xk * cutoff) / (xk * xk * xk * cutoff * cutoff * cutoff);
            potdd[cnti][cntj][cntk] = (4. * pi * (3. * kz2[cntk] / (kx2[cnti] + ky2[cntj] + kz2[cntk]) - 1.) / 3.) * tmp;
         }
      }
   }
   potdd[0][0][0] = 0.;

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcnorm(double *norm, double complex ***psi, double *tmpx, double *tmpy, double *tmpz) {
   long cnti, cntj, cntk;
   double tmp;

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmp = cabs(psi[cnti][cntj][cntk]);
            tmpz[cntk] = tmp * tmp;
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      tmpx[cnti] = simpint(dy, tmpy, Ny);
   }

   *norm = sqrt(simpint(dx, tmpx, Nx));
/*   tmp = 1. / *norm;

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi[cnti][cntj][cntk] *= tmp;
         }
      }
   }
*/

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu        - chemical potential
 *    en        - energy
 *    psi       - array with the wave function values
 *    dpsix     - temporary array
 *    dpsiy     - temporary array
 *    dpsiz     - temporary array
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 *    tmpxi     - temporary array
 *    tmpyi     - temporary array
 *    tmpzi     - temporary array
 *    tmpxj     - temporary array
 *    tmpyj     - temporary array
 *    tmpzj     - temporary array
 */
void calcmuen(double *mu, double *en, double complex ***psi, double ***dpsix, double ***dpsiy, double ***dpsiz, double ***psidd2, fftw_complex *psidd2fft, double *tmpxi, double *tmpyi, double *tmpzi, double *tmpxj, double *tmpyj, double *tmpzj) {
   long cnti, cntj, cntk;
   double psi2, psi2lin, psidd2lin, dpsi2;

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cntj = 0; cntj < Ny; cntj ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         for(cnti = 0; cnti < Nx; cnti ++) {
            tmpxi[cnti] = cabs(psi[cnti][cntj][cntk]);
         }
         diff(dx, tmpxi, tmpxj, Nx);
         for(cnti = 0; cnti < Nx; cnti ++) {
            dpsix[cnti][cntj][cntk] = tmpxj[cnti];
         }
      }
   }

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            tmpyi[cntj] = cabs(psi[cnti][cntj][cntk]);
         }
         diff(dy, tmpyi, tmpyj, Ny);
         for(cntj = 0; cntj < Ny; cntj ++) {
            dpsiy[cnti][cntj][cntk] = tmpyj[cntj];
         }
      }
   }

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpzi[cntk] = cabs(psi[cnti][cntj][cntk]);
         }
         diff(dz, tmpzi, tmpzj, Nz);
         for(cntk = 0; cntk < Nz; cntk ++) {
            dpsiz[cnti][cntj][cntk] = tmpzj[cntk];
         }
      }
   }

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi2 = cabs(psi[cnti][cntj][cntk]);
            psi2 *= psi2;
            psi2lin = psi2 * g;
            psidd2lin = psidd2[cnti][cntj][cntk] * gd;
            dpsi2 = dpsix[cnti][cntj][cntk] * dpsix[cnti][cntj][cntk] + 
                    dpsiy[cnti][cntj][cntk] * dpsiy[cnti][cntj][cntk] + 
                    dpsiz[cnti][cntj][cntk] * dpsiz[cnti][cntj][cntk];
            tmpzi[cntk] = (pot[cnti][cntj][cntk] + psi2lin + psidd2lin) * psi2 + dpsi2;
            tmpzj[cntk] = (pot[cnti][cntj][cntk] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
         }
         tmpyi[cntj] = simpint(dz, tmpzi, Nz);
         tmpyj[cntj] = simpint(dz, tmpzj, Nz);
      }
      tmpxi[cnti] = simpint(dy, tmpyi, Ny);
      tmpxj[cnti] = simpint(dy, tmpyj, Ny);
   }

   *mu = simpint(dx, tmpxi, Nx);
   *en = simpint(dx, tmpxj, Nx);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole 
 *    interaction.
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcpsidd2(double complex ***psi, double ***psidd2, fftw_complex *psidd2fft) {
   long cnti, cntj, cntk;
   fftw_plan plan_forward, plan_backward;
   double tmp;

   plan_forward = fftw_plan_dft_3d(Nx, Ny, Nz, psidd2fft, psidd2fft, FFTW_FORWARD, FFTW_ESTIMATE);
   plan_backward = fftw_plan_dft_3d(Nx, Ny, Nz, psidd2fft, psidd2fft, FFTW_BACKWARD, FFTW_ESTIMATE);

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmp = cabs(psi[cnti][cntj][cntk]);
            psidd2fft[cnti * Ny * Nz + cntj * Nz + cntk][0] = tmp * tmp;
            psidd2fft[cnti * Ny * Nz + cntj * Nz + cntk][1] = 0.;
         }
      }
   }

   fftw_execute(plan_forward);

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psidd2fft[cnti * Ny * Nz + cntj * Nz + cntk][0] *= potdd[cnti][cntj][cntk];
            psidd2fft[cnti * Ny * Nz + cntj * Nz + cntk][1] *= potdd[cnti][cntj][cntk];
         }
      }
   }

   fftw_execute(plan_backward);

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psidd2[cnti][cntj][cntk] = psidd2fft[cnti * Ny * Nz + cntj * Nz + cntk][0] / (Nx * Ny * Nz);
         }
      }
   }

   for(cntj = 0; cntj < Ny - 1; cntj ++) {
      for(cntk = 0; cntk < Nz - 1; cntk ++) {
         psidd2[Nx - 1][cntj][cntk] = psidd2[0][cntj][cntk];
      }
   }

   for(cnti = 0; cnti < Nx - 1; cnti ++) {
      for(cntk = 0; cntk < Nz - 1; cntk ++) {
         psidd2[cnti][Ny - 1][cntk] = psidd2[cnti][0][cntk];
      }
   }

   for(cnti = 0; cnti < Nx - 1; cnti ++) {
      for(cntj = 0; cntj < Ny - 1; cntj ++) {
         psidd2[cnti][cntj][Nz - 1] = psidd2[cnti][cntj][0];
      }
   }

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcrms(double *rms, double complex ***psi, double *tmpx, double *tmpy, double *tmpz) {
   long cnti, cntj, cntk;
   double psi2;

   for(cntj = 0; cntj < Ny; cntj ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         for(cnti = 0; cnti < Nx; cnti ++) {
            psi2 = cabs(psi[cnti][cntj][cntk]);
            psi2 *= psi2;
            tmpx[cnti] = x2[cnti] * psi2;
         }
         tmpz[cntk] = simpint(dx, tmpx, Nx);
      }
      tmpy[cntj] = simpint(dz, tmpz, Nz);
   }
   rms[1] = sqrt(simpint(dy, tmpy, Ny));

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            psi2 = cabs(psi[cnti][cntj][cntk]);
            psi2 *= psi2;
            tmpy[cntj] = y2[cntj] * psi2;
         }
         tmpz[cntk] = simpint(dy, tmpy, Ny);
      }
      tmpx[cnti] = simpint(dz, tmpz, Nz);
   }
   rms[2] = sqrt(simpint(dx, tmpx, Nx));

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi2 = cabs(psi[cnti][cntj][cntk]);
            psi2 *= psi2;
            tmpz[cntk] = z2[cntk] * psi2;
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      tmpx[cnti] = simpint(dy, tmpy, Ny);
   }
   rms[3] = sqrt(simpint(dx, tmpx, Nx));

   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2] + rms[3] * rms[3]);

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without 
 *    spatial derivatives).
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcnu(double complex ***psi, double ***psidd2, fftw_complex *psidd2fft) {
   long cnti, cntj, cntk;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2, psidd2fft);

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi2 = cabs(psi[cnti][cntj][cntk]);
            psi2 *= psi2;
            psi2lin = psi2 * g;
            psidd2lin = psidd2[cnti][cntj][cntk] * gd;
            tmp = dt * (pot[cnti][cntj][cntk] + psi2lin + psidd2lin);
            psi[cnti][cntj][cntk] *= cexp(- I * tmp);
         }
      }
   }

   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex ***psi, double complex *cbeta) {
   long cnti, cntj, cntk;
   double complex c;

   for(cntj = 0; cntj < Ny; cntj ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         cbeta[Nx - 2] = psi[Nx - 1][cntj][cntk];
         for(cnti = Nx - 2; cnti > 0; cnti --) {
            c = - Ax * psi[cnti + 1][cntj][cntk] + Ax0r * psi[cnti][cntj][cntk] - Ax * psi[cnti - 1][cntj][cntk];
            cbeta[cnti - 1] =  cgammax[cnti] * (Ax * cbeta[cnti] - c);
         }
         psi[0][cntj][cntk] = 0.;
         for(cnti = 0; cnti < Nx - 2; cnti ++) {
            psi[cnti + 1][cntj][cntk] = calphax[cnti] * psi[cnti][cntj][cntk] + cbeta[cnti];
         }
         psi[Nx - 1][cntj][cntk] = 0.;
      }
   }

   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double complex ***psi, double complex *cbeta) {
   long cnti, cntj, cntk;
   double complex c;

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         cbeta[Ny - 2] = psi[cnti][Ny - 1][cntk];
         for(cntj = Ny - 2; cntj > 0; cntj --) {
            c = - Ay * psi[cnti][cntj + 1][cntk] + Ay0r * psi[cnti][cntj][cntk] - Ay * psi[cnti][cntj - 1][cntk];
            cbeta[cntj - 1] =  cgammay[cntj] * (Ay * cbeta[cntj] - c);
         }
         psi[cnti][0][cntk] = 0.;
         for(cntj = 0; cntj < Ny - 2; cntj ++) {
            psi[cnti][cntj + 1][cntk] = calphay[cntj] * psi[cnti][cntj][cntk] + cbeta[cntj];
         }
         psi[cnti][Ny - 1][cntk] = 0.;
      }
   }

   return;
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double complex ***psi, double complex *cbeta) {
   long cnti, cntj, cntk;
   double complex c;

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         cbeta[Nz - 2] = psi[cnti][cntj][Nz - 1];
         for(cntk = Nz - 2; cntk > 0; cntk --) {
            c = - Az * psi[cnti][cntj][cntk + 1] + Az0r * psi[cnti][cntj][cntk] - Az * psi[cnti][cntj][cntk - 1];
            cbeta[cntk - 1] =  cgammaz[cntk] * (Az * cbeta[cntk] - c);
         }
         psi[cnti][cntj][0] = 0.;
         for(cntk = 0; cntk < Nz - 2; cntk ++) {
            psi[cnti][cntj][cntk + 1] = calphaz[cntk] * psi[cnti][cntj][cntk] + cbeta[cntk];
         }
         psi[cnti][cntj][Nz - 1] = 0.;
      }
   }

   return;
}

void outdenxyz(double complex ***psi, FILE *file) {
   long cnti, cntj, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
	 for(cntk = 0; cntk < Nz; cntk += outstpz) {
//  	    fprintf(file, "%8le %8le %8le %8le\n", x[cnti], y[cntj], z[cntk], cabs(psi[cnti][cntj][cntk]) * cabs(psi[cnti][cntj][cntk]));
	    fprintf(file, "%8le\n", cabs(psi[cnti][cntj][cntk]) * cabs(psi[cnti][cntj][cntk]));
	    fflush(file);
         }
      }
   }

   return;
}

void outdenx(double complex ***psi, double *tmpy, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = cabs(psi[cnti][cntj][cntk]);
            tmpz[cntk] *= tmpz[cntk];
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      fprintf(file, "%8le %8le\n", x[cnti], simpint(dy, tmpy, Ny));
      fflush(file);
   }
}

void outdeny(double complex ***psi, double *tmpx, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for(cntj = 0; cntj < Ny; cntj += outstpy) {
       for(cnti = 0; cnti < Nx; cnti ++){
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = cabs(psi[cnti][cntj][cntk]) * cabs(psi[cnti][cntj][cntk]);
         }
         tmpx[cnti] = simpint(dz, tmpz, Nz);
      }
      fprintf(file, "%8le %8le\n", y[cntj], simpint(dx, tmpx, Nx));
      fflush(file);
   }
}

void outdenz(double complex ***psi, double *tmpx, double *tmpy, FILE *file) {
   long cnti, cntj, cntk;

   for(cntk = 0; cntk < Nz; cntk += outstpz) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cnti = 0; cnti < Nx; cnti ++) {
            tmpx[cnti] = cabs(psi[cnti][cntj][cntk]);
            tmpx[cnti] *= tmpx[cnti];
         }
         tmpy[cntj] = simpint(dx, tmpx, Nx);
      }
      fprintf(file, "%8le %8le\n", z[cntk], simpint(dy, tmpy, Ny));
      fflush(file);
   }
}

void outdenxy(double complex ***psi, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = cabs(psi[cnti][cntj][cntk]);
            tmpz[cntk] *= tmpz[cntk];
         }
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], simpint(dz, tmpz, Nz));
         fflush(file);
      }
   }

   return;
}

void outdenxz(double complex ***psi, double *tmpy, FILE *file) {
   long cnti, cntj, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntk = 0; cntk < Nz; cntk += outstpz) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            tmpy[cntj] = cabs(psi[cnti][cntj][cntk]);
            tmpy[cntj] *= tmpy[cntj];
         }
         fprintf(file, "%8le %8le %8le\n", x[cnti], z[cntk], simpint(dy, tmpy, Ny));
         fflush(file);
      }
   }

   return;
}

void outdenyz(double complex ***psi, double *tmpx, FILE *file) {
   long cnti, cntj, cntk;

   for(cntj = 0; cntj < Ny; cntj += outstpy) {
      for(cntk = 0; cntk < Nz; cntk += outstpz) {
         for(cnti = 0; cnti < Nx; cnti ++) {
            tmpx[cnti] = cabs(psi[cnti][cntj][cntk]) * cabs(psi[cnti][cntj][cntk]);
	    fprintf(file, "%8le %8le %8le\n", y[cntj], z[cntk], simpint(dx, tmpx, Nx));
	    fflush(file);
         }
      }
   }

   return;
}

void outpsi2xz(double complex ***psi, FILE *file) {
   long cnti, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntk = 0; cntk < Nz; cntk += outstpz) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], z[cntk], cabs(psi[cnti][Ny2][cntk]) * cabs(psi[cnti][Ny2][cntk]));
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outpsi2xy(double complex ***psi, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], cabs(psi[cnti][cntj][Nz2]) * cabs(psi[cnti][cntj][Nz2]));
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}


==> DBEC-GP/c_programs/src/real3d/real3d.h <==
/**
 * DBEC-GP codes are developed  and (c)copyright-ed by:
 *
 * R. Kishor Kumar, Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 * Dusan Vudragovic, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Public use and modification of this code are allowed provided that the
 * following paper is cited:
 * R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
 *
 * Citation to the following related papers will also be gratefully appreciated:
 * Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
 * C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
 * D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <complex.h>
#include <time.h>

#define MAX(a, b, c)       (a > b) ? ((a > c) ? a : c) : ((b > c) ? b : c)
#define MAX_FILENAME_SIZE  256
#define RMS_ARRAY_SIZE     4

#define BOHR_RADIUS        5.2917720859e-11

char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout, *dynaout;
long outstpx, outstpy, outstpz, outstpt;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nx, Ny, Nz;
long Nx2, Ny2, Nz2;
double g, g0, gpar, gd, gd0, gdpar;
double aho, as, add;
double dx, dy, dz;
double dx2, dy2, dz2;
double dt;
double vnu, vlambda, vgamma;
double par;
double pi, cutoff;

double *x, *y, *z;
double *x2, *y2, *z2;
double ***pot;
double ***potdd;

double complex Ax0, Ay0, Az0, Ax0r, Ay0r, Az0r, Ax, Ay, Az;
double complex *calphax, *calphay, *calphaz;
double complex *cgammax, *cgammay, *cgammaz;

void readpar(void);
// void initpsi(double complex ***psi);
void initpsi(double complex ***psi, double ***abc);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *, double *, double *);
void calcnorm(double *, double complex ***, double *, double *, double *);
void calcmuen(double *, double *, double complex ***, double ***, double ***, double ***, double ***, fftw_complex *, double *, double *, double *, double *, double *, double *);
void calcpsidd2(double complex ***, double ***, fftw_complex *);
void calcrms(double *, double complex ***, double *, double *, double *);
void calcnu(double complex ***, double ***, fftw_complex *);
void calclux(double complex ***, double complex *);
void calcluy(double complex ***, double complex *);
void calcluz(double complex ***, double complex *);
void outpsi2xy(double complex ***, FILE *);
void outpsi2xz(double complex ***, FILE *);
void outdenx(double complex ***, double *, double *, FILE *);
void outdeny(double complex ***, double *, double *, FILE *);
void outdenz(double complex ***, double *, double *, FILE *);
void outdenxy(double complex ***, double *, FILE *);
void outdenxz(double complex ***, double *, FILE *);
void outdenyz(double complex ***, double *, FILE *);
void outdenxyz(double complex ***, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern double ***alloc_double_tensor(long, long, long);
extern double complex ***alloc_complex_tensor(long, long, long);
extern fftw_complex *alloc_fftw_complex_vector(long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);
extern void free_double_tensor(double ***);
extern void free_complex_tensor(double complex ***);
extern void free_fftw_complex_vector(fftw_complex *);


==> DBEC-GP/c_programs/src/utils/cfg.c <==
#include "cfg.h"

/**
 *    Configuration file parsing.
 *    cfg_file - stands for a configuration file, which is supplied on a command 
 *    line
 */
int cfg_init(char *cfg_file) {
   FILE *file;
   char buf[256];

   file = fopen(cfg_file, "r");
   if(! file) return 0;

   cfg_size = 0;
   while(fgets(buf, 256, file) != NULL) {
      if(sscanf(buf, "%s = %s", cfg_key[cfg_size], cfg_val[cfg_size]) == 2)
         cfg_size ++;
   }

   fclose(file);

   return cfg_size;
}

/**
 *    Configuration property value.
 *    key - property
 */
char *cfg_read(char *key) {
   int i;

   for(i = 0; i < cfg_size; i ++)
      if(! strcmp(key, cfg_key[i])) return cfg_val[i];

   return NULL;
}


==> DBEC-GP/c_programs/src/utils/cfg.h <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

int cfg_size;
char cfg_key[256][256], cfg_val[256][256];

int cfg_init(char *);
char *cfg_read(char *);


==> DBEC-GP/c_programs/src/utils/diffint.c <==
#include "diffint.h"

/**
 *    Spatial 1D integration with Simpson's rule.
 *    h - space step
 *    f - array with the function values
 *    N - number of integration points
 */
double simpint(double h, double *f, long N) {
   long cnti;
   double sum, sumi, sumj, sumk;

   sumi = 0.; sumj = 0.; sumk = 0.;

   for(cnti = 1; cnti < N - 1; cnti += 2) {
      sumi += f[cnti];
      sumj += f[cnti - 1];
      sumk += f[cnti + 1];
   }

   sum = sumj + 4. * sumi + sumk;
   if(N % 2 == 0) sum += (5. * f[N - 1] + 8. * f[N - 2] - f[N - 3]) / 4.;

   return sum * h / 3.;
}

/**
 *    Richardson extrapolation formula for calculation of space
 *    derivatives.
 *    h  - space step
 *    f  - array with the function values
 *    df - array with the first derivatives of the function
 *    N  - number of space mesh points
 */
void diff(double h, double *f, double *df, long N) {
   long cnti;

   df[0] = 0.;
   df[1] = (f[2] - f[0]) / (2. * h);

   for(cnti = 2; cnti < N - 2; cnti ++) {
      df[cnti] = (f[cnti - 2] - 8. * f[cnti - 1] + 8. * f[cnti + 1] - f[cnti + 2]) / (12. * h); 
   }

   df[N - 2] = (f[N - 1] - f[N - 3]) / (2. * h);
   df[N - 1] = 0.;

   return;
}

void gauleg(double x1, double x2, double *x, double *w, long N) {
   long m, j, i;
   double z1, z, xm, xl, pp, p3, p2, p1;

   m = (N + 1) / 2;
   xm = 0.5 * (x2 + x1);
   xl = 0.5 * (x2 - x1);
   for(i = 1; i <= m; i ++) {
      z = cos(4. * atan(1.) * (i - 0.25) / (N + 0.5));
      do {
         p1 = 1.;
         p2 = 0.;
         for(j = 1; j <= N; j ++) {
            p3 = p2;
            p2 = p1;
            p1 = ((2. * j - 1.) * z * p2 - (j - 1.) * p3) / j;
         }
         pp = N * (z * p1 - p2) / (z * z - 1.);
         z1 = z;
         z = z1 - p1 / pp;
      } while (fabs(z - z1) > GAULEG_EPS);
      x[i] = xm - xl * z;
      x[N + 1 - i] = xm + xl * z;
      w[i] = 2. * xl / ((1. - z * z) * pp * pp);
      w[N + 1 - i] = w[i];
   }

   return;
}


==> DBEC-GP/c_programs/src/utils/diffint.h <==
#include <stdio.h>
#include <math.h>

#define GAULEG_EPS   1.e-12

double simpint(double, double *, long);
void diff(double, double *, double *, long);
void gauleg(double, double, double *, double *, long);


==> DBEC-GP/c_programs/src/utils/mem.c <==
#include "mem.h"

/**
 *    Double vector allocation
 */
double *alloc_double_vector(long Nx) {
   double *vector;

   if((vector = (double *) malloc((size_t) (Nx * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the vector.\n");
      exit(EXIT_FAILURE);  
   }

   return vector;
}

/**
 *    Complex vector allocation
 */
double complex *alloc_complex_vector(long Nx) {
   double complex *vector;

   if((vector = (double complex *) malloc((size_t) (Nx * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the vector.\n");
      exit(EXIT_FAILURE);  
   }

   return vector;
}

/**
 *    Fftw complex vector allocation
 */
fftw_complex *alloc_fftw_complex_vector(long Nx) {
   fftw_complex *vector;

   if((vector = (fftw_complex *) fftw_malloc((size_t) (Nx * sizeof(fftw_complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the fftw complex vector.\n");
      exit(EXIT_FAILURE);  
   }

   return vector;
}

/**
 *    Double matrix allocation
 */
double **alloc_double_matrix(long Nx, long Ny) {
   long cnti;
   double **matrix;

   if((matrix = (double **) malloc((size_t) (Nx * sizeof(double *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);  
   }
   if((matrix[0] = (double *) malloc((size_t) (Nx * Ny * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);  
   }
   for(cnti = 1; cnti < Nx; cnti ++)
      matrix[cnti] = matrix[cnti - 1] + Ny;

   return matrix;
}

/**
 *    Complex matrix allocation
 */
double complex **alloc_complex_matrix(long Nx, long Ny) {
   long cnti;
   double complex **matrix;

   if((matrix = (double complex **) malloc((size_t) (Nx * sizeof(double complex *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);  
   }
   if((matrix[0] = (double complex *) malloc((size_t) (Nx * Ny * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);  
   }
   for(cnti = 1; cnti < Nx; cnti ++)
      matrix[cnti] = matrix[cnti - 1] + Ny;

   return matrix;
}

/**
 *    Double tensor allocation
 */
double ***alloc_double_tensor(long Nx, long Ny, long Nz) {
   long cnti, cntj;
   double ***tensor;

   if((tensor = (double ***) malloc((size_t) (Nx * sizeof(double **)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0] = (double **) malloc((size_t) (Nx * Ny * sizeof(double *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0][0] = (double *) malloc((size_t) (Nx * Ny * Nz * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   for(cntj = 1; cntj < Ny; cntj ++)
      tensor[0][cntj] = tensor[0][cntj-1] + Nz;
   for(cnti = 1; cnti < Nx; cnti ++) {
      tensor[cnti] = tensor[cnti - 1] + Ny;
      tensor[cnti][0] = tensor[cnti - 1][0] + Ny * Nz;
      for(cntj = 1; cntj < Ny; cntj ++)
         tensor[cnti][cntj] = tensor[cnti][cntj - 1] + Nz;
   }

   return tensor;
}

/**
 *    Complex tensor allocation
 */
double complex ***alloc_complex_tensor(long Nx, long Ny, long Nz) {
   long cnti, cntj;
   double complex ***tensor;

   if((tensor = (double complex ***) malloc((size_t) (Nx * sizeof(double complex **)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0] = (double complex **) malloc((size_t) (Nx * Ny * sizeof(double complex *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0][0] = (double complex *) malloc((size_t) (Nx * Ny * Nz * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   for(cntj = 1; cntj < Ny; cntj ++)
      tensor[0][cntj] = tensor[0][cntj-1] + Nz;
   for(cnti = 1; cnti < Nx; cnti ++) {
      tensor[cnti] = tensor[cnti - 1] + Ny;
      tensor[cnti][0] = tensor[cnti - 1][0] + Ny * Nz;
      for(cntj = 1; cntj < Ny; cntj ++)
         tensor[cnti][cntj] = tensor[cnti][cntj - 1] + Nz;
   }

   return tensor;
}

/**
 *    Free double vector
 */
void free_double_vector(double *vector) {
   free((char *) vector);
}

/**
 *    Free complex vector
 */
void free_complex_vector(double complex *vector) {
   free((char *) vector);
}

/**
 *    Free fftw complex vector
 */
void free_fftw_complex_vector(fftw_complex *vector) {
   fftw_free(vector);
}

/**
 *    Free double matrix
 */
void free_double_matrix(double **matrix) {
   free((char *) matrix[0]);
   free((char *) matrix);
}

/**
 *    Free complex matrix
 */
void free_complex_matrix(double complex **matrix) {
   free((char *) matrix[0]);
   free((char *) matrix);
}

/**
 *    Free double tensor
 */
void free_double_tensor(double ***tensor) {
   free((char *) tensor[0][0]);
   free((char *) tensor[0]);
   free((char *) tensor);
}

/**
 *    Free complex tensor
 */
void free_complex_tensor(double complex ***tensor) {
   free((char *) tensor[0][0]);
   free((char *) tensor[0]);
   free((char *) tensor);
}


==> DBEC-GP/c_programs/src/utils/mem.h <==
#include <stdio.h>
#include <stdlib.h>
#include <complex.h>
#include <fftw3.h>

double *alloc_double_vector(long);
double complex *alloc_complex_vector(long);
double **alloc_double_matrix(long, long);
double complex **alloc_complex_matrix(long, long);
double ***alloc_double_tensor(long, long, long);
double complex ***alloc_complex_tensor(long, long, long);
fftw_complex *alloc_fftw_complex_vector(long);

void free_double_vector(double *);
void free_complex_vector(double complex *);
void free_double_matrix(double **);
void free_complex_matrix(double complex **);
void free_double_tensor(double ***);
void free_complex_tensor(double complex ***);
void free_fftw_complex_vector(fftw_complex *);


==> DBEC-GP/f_programs/src/imag1dX.f90 <==
!#  File name : imag1dX.f90	!# Last modified : 12 Nov 2014
!#  Fortran program for dipolar Gross-Pitaevskii equation in a one-dimensional parabolic trap 
!#  by imaginary time propagation (Fortran 90/95 Version)
!#  DBEC-GP-SCL codes are developed and (c)copyright-ed  by:
!#  R. Kishor Kumar, Paulsamy Muruganandam
!#  (Bharathidasan University, Tamil Nadu, India)
!
!#  Luis E. Young S., Sadhan K. Adhikari
!#  (UNESP - Sao Paulo State University, Brazil)
!
!#  Dusan Vudragovic, Antun Balaz                 
!#  (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
!
!# Public use and modification of this code are allowed provided that the following paper is cited:  
!# R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128 
!
!# Citation to the following related papers will also be gratefully appreciated:
!# Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
!# C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
!
!# The authors would be grateful for all information and/or comments regarding the use of the code.
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -lfftw3 -lfftw3_threads -V -mcmodel medium -shared-intel 
!
!# (2) Oracle (Sun) Fortran Compliler
! sunf95 -fast -xautopar -V -lfftw3 -lfftw3_threads -xmodel=medium 
!
!# (3) GNU Fortran (gfortran)
! gfortran -O3 -lfftw3 -lfftw3_threads -fopenmp 
!
!#  Uses fftw3 and fftw3_threads (FFTW library)
module FFTW3
  use, intrinsic :: iso_c_binding
  include 'fftw3.f03'
end module

MODULE COMM_DATA
! N : Number of space mesh points
  INTEGER, PARAMETER :: N = 1024, N2 = N/2, NX = N-1
! NSTP : Number of iterations to introduce the nonlinearity. 
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 1000, NPAS = 10000, NRUN = 5000
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : N, PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		! unit of length (= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO  	! Bohr radius (scaled with AHO)
!
  REAL (8), PARAMETER :: DX = 0.05D0, DT = 0.00025D0	! DX : Space step and DT : Time step
  INTEGER, PARAMETER  :: NATOMS = 1000			! Number of ATOMS
  REAL (8), PARAMETER :: AS = 100.D0*Bohr_a0	 	! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: ADD = 132.7D0*Bohr_a0		!  Dipolar length  (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 1.D0			! GAMMA = parameter of trap
  REAL (8), PARAMETER :: DRHO = 0.5D0			! DRHO = Gaussian Width
!
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS
  REAL (8), PARAMETER :: GDD0 = 3.D0*ADD*NATOMS 
!
! OPTION and OPTION_D decides which equation to be solved.
! OPTION=1 Solves -psi_xx+V(x)psi+G_1D|psi|^2 psi+GD_1D*F_dd(x)=i psi_t
! OPTION=2 Solves [-psi_xx+V(x)psi]/2+G_1D|psi|^2 psi+GD_1D*F_dd(x)=i psi_t
! OPTION_D=1 Solves with F_dd = 0 (For non dipolar case).
! OPTION_D=2 Solves with F_dd /= 0 (For dipolar case).
  INTEGER, PARAMETER :: OPTION = 2, OPTION_D = 2
! X(0:N):Space mesh, V(0:N):Potential, CP(0:N):Wave function and VDD(0:N):Dipolar potential in K Space.
  REAL (8), DIMENSION(0:N) :: X, X2, V, CP
  COMPLEX (8), DIMENSION(N) :: VDD
  REAL (8) :: XOP, G, GD, G_1D, GD_1D, DRHO2
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : N
  REAL (8), DIMENSION(0:N) :: CAL, CGA
  REAL (8) :: CAIPM
END MODULE CN_DATA

PROGRAM GROSS_PITAEVSKII_SSCN_1D
  USE COMM_DATA
  USE GPE_DATA
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! The routine CALCULATE_VDD() used to calculate dipolar potential in K Space.
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ Interface Blocks -----------------------
 INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP
  END INTERFACE
!------------------------
 INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LU(CP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
    END SUBROUTINE LU
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE RAD(CP2, RMS)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP2
      REAL (8), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE CALCULATE_VDD()
    END SUBROUTINE CALCULATE_VDD
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------ INTERFACE BLOCKS -----------------------
  INTEGER :: K
  REAL (8) :: ZNORM, MU, RMS, EN, T1, T2
  REAL (8), DIMENSION(0:N) :: CP2
  REAL (8) :: GSTP, GDSTP  
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!
  SELECT CASE (OPTION_D)
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION_D', OPTION_D
      STOP
  END SELECT
!  
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
!
  OPEN(7, FILE = 'imag1dX-out.txt')
!
  WRITE(7,900) OPTION, OPTION_D
  WRITE(7,*) 
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0, ADD/Bohr_a0
  WRITE(7,910) G0, GDD0
  WRITE(7,903) G_1D, GD_1D
  WRITE(7,904) GAMMA
  WRITE(7,909) DRHO
  WRITE(7,*)
  WRITE(7,905) N
  WRITE(7,906) DX
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*)
  900 FORMAT(' Imaginary time propagation 1dX,   OPTION = ',I3, ', OPTION_D =',I3)
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0, Dipolar ADD =',F9.2,'*a0')
  910 FORMAT('  Nonlinearity G_3D =',F11.4, ', Strength of DDI GD_3D =', F12.5)
  903 FORMAT('  Nonlinearity G_1D =',F11.4, ', Strength of DDI GD_1D =', F12.5)
  904 FORMAT('  Parameter of trap: GAMMA =',F7.2)
  909 FORMAT('  Radial Gaussian Width =',F7.2)
  905 FORMAT(' # Space Stp:  N = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! CALCULATE_VDD() calculates dipolar potential in K Space.
  IF (OPTION_D == 2) CALL CALCULATE_VDD()
! NORM() calculates and restore normalization.
  CALL NORM(CP, ZNORM)
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
  CP2 = CP * CP
! RAD() calculates the r.m.s radius RMS.
  CALL RAD(CP2, RMS)
!
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)  
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2) 
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 6X, '<x>', 6X, '|Psi(0)|^2')   
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.5, 2F11.5)
!
!   OPEN(4, FILE = 'imag1dX-den-init.txt')
!    CALL WRITE_DENSITY(4, CP2)
!   CLOSE(4)
!
  IF (NSTP /= 0) THEN
    GSTP =  XOP * G_1D / DFLOAT(NSTP)  
    GDSTP =  XOP * GD_1D / DFLOAT(NSTP)  
    G = 0.D0
    GD = 0.D0
    DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      GD = GD + GDSTP
      CALL CALCNU(CP, DT)	! CALCNU() performs time propagation with non-derivative parts.
      CALL LU(CP)	! LU() performs the time iteration with space derivative alone.
      CALL NORM(CP, ZNORM)
    END DO
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CP
    CALL RAD(CP2, RMS)
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
    1005 FORMAT('After NSTP iter.:',F8.4, 2F12.5, 2F11.5)
!
!     OPEN(4, FILE = 'imag1dX-den-nstp.txt')
!      CALL WRITE_DENSITY(4, CP2)
!     CLOSE(4)
!
  ELSE
    G = XOP * G_1D
    GD = XOP * GD_1D
  END IF
!
  DO K = 1, NPAS ! NPAS iterations transient
     CALL CALCNU(CP, DT)
     CALL LU(CP)
     CALL NORM(CP, ZNORM)
  END DO
  CALL CHEM(CP, MU, EN)
  CP2 = CP * CP
  CALL RAD(CP2, RMS)
  WRITE (7, 1008) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
  1008 FORMAT('After NPAS iter.:',F8.4, 2F12.5, 2F11.5)
!
!   OPEN(4, FILE = 'imag1dX-den-npas.txt')
!    CALL WRITE_DENSITY(4, CP2)
!   CLOSE(4)
!
!
  DO K = 1, NRUN ! NRUN iterations to check convergence
     CALL CALCNU(CP, DT)
     CALL LU(CP)
     CALL NORM(CP, ZNORM)
  END DO
  CALL CHEM(CP, MU, EN)
  CP2 = CP * CP 
  CALL RAD(CP2, RMS)
  WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
  1006 FORMAT('After NRUN iter.:',F8.4, 2F12.5, 2F11.5)
  WRITE (7, 1001)
!
  OPEN(4, FILE = 'imag1dX-den.txt')
   CALL WRITE_DENSITY(4, CP2)
  CLOSE(4)
!
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time:', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time:', INT(T2-T1), ' seconds' 
!
END PROGRAM GROSS_PITAEVSKII_SSCN_1D

SUBROUTINE INITIALIZE()
! Routine that initializes the constant and variables
! Calculates the initial wave function CP
  USE COMM_DATA, ONLY : N, N2, PI
  USE GPE_DATA, ONLY : GAMMA, DX, X, X2, CP, G0, GDD0, G_1D, GD_1D, DRHO, DRHO2
  IMPLICIT NONE
  REAL (8) :: PI4
  INTEGER :: J 
!
  DRHO2 = DRHO*DRHO
  G_1D = G0/(2.D0*PI*DRHO2)	! G and GD are divided by [2 pi DRHO**2]
  GD_1D = GDD0/(2.D0*PI*DRHO2)
!
  PI4 = SQRT(SQRT(PI/GAMMA))
  FORALL (J=0:N) X(J) = (J-N2)*DX
  X2 = X*X
  CP = EXP(-X2*GAMMA/2.D0)/PI4
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE GPE_DATA, ONLY : XOP, X2, V, GAMMA
  IMPLICIT NONE
!
    V = XOP*GAMMA**2*X2/2.D0
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF() 
! Calculates the coefficients needed in subroutine lu.
  USE COMM_DATA, ONLY :  NX
  USE GPE_DATA, ONLY : DX, DT   
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DX2, CAI0
!
  DX2 = DX*DX
  CAIPM = -DT/(2.D0*DX2)
  CAI0 = 1.D0 + DT/DX2
  CAL(NX) = 0.D0
  CGA(NX) = -1.D0/CAI0
  DO J = NX, 1, -1
     CAL(J-1) = CGA(J)*CAIPM
     CGA(J-1) = -1.D0/(CAI0+CAIPM*CAL(J-1))      
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and the
! nonlinear term.
  USE COMM_DATA, ONLY : N, NX
  USE GPE_DATA, ONLY : V, G, GD, OPTION_D
  IMPLICIT NONE
!-------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: P2, TMP1D, DP
!
  P2 = CP * CP
!
  SELECT CASE (OPTION_D)
    CASE (1)
      TMP1D = DT*(V + G*P2)
    CASE (2)
      DP(:NX) = DIPOLAR(P2(:NX))
      DP(N) = DP(0)
      TMP1D = DT*(V + G*P2 + GD*DP)
  END SELECT  
!  
  CP = CP*EXP(-TMP1D)
END SUBROUTINE CALCNU

SUBROUTINE LU(CP)
! Solves the partial differential equation only with the space
! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : N, NX
  USE CN_DATA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), DIMENSION(0:SIZE(CP)-2) :: CBE
  REAL (8) :: CXX
  INTEGER :: I
!
  CBE(NX) = CP(N)
  DO I = NX, 1, -1
     CXX = CP(I)-(CP(I+1)-2.D0*CP(I)+CP(I-1))*CAIPM
     CBE(I-1) = CGA(I)*(CAIPM*CBE(I)-CXX)
  END DO
!-----------------------------
! Boundary condition periodic:
!  DO I = 0, NX
!     CP(I+1) = CAL(I)*CP(I) + CBE(I)
!  END DO
!  CP(0) = CP(N)
!  CP(1) = CP(NX)
!-----------------------------
! Boundary condition reflecting:
   CP(0) = 0.D0
   DO I = 0, NX-1
      CP(I+1) = CAL(I)*CP(I) + CBE(I)
   END DO
   CP(N) = 0.D0
!-----------------------------
END SUBROUTINE LU

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to unity.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
  !----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: P2
!
  P2 = CP * CP
  ZNORM = SQRT(SIMP(P2, DX))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP2, RMS)
!  Calculates the root mean square size RMS 
  USE COMM_DATA, ONLY : N 
  USE GPE_DATA, ONLY : DX, X2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP2
  REAL (8), INTENT(OUT) :: RMS
!----------------------------------------------------------------------      
   INTERFACE
    FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------      
  REAL (8), DIMENSION(0:SIZE(CP2)-1) :: P2
!
  P2 = X2*CP2
  RMS = SQRT(SIMP(P2, DX))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
! Calculates the chemical potential MU and energy EN.  CP is the wave
! function, V is the potential and G is the nonlinearity. 
  USE COMM_DATA, ONLY : N,NX
  USE GPE_DATA, ONLY : DX, V, G, GD, OPTION_D
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
!----------------------------------------------------------------------
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: TMP1D, P2, DP2, GP2
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: DCP, DP, GDP, EMP1D
!
  DCP = DIFF(CP, DX)
  DP2 = DCP*DCP
  P2 = CP * CP
  GP2 = G * P2
!  
  SELECT CASE (OPTION_D)
    CASE (1)
      TMP1D = (V + GP2 )*P2 + DP2
      EMP1D = (V + GP2/2.D0)*P2 + DP2
    CASE (2)
      DP(:NX) = DIPOLAR(P2(:NX))
      DP(N) = DP(0)
      GDP = GD * DP
      TMP1D = (V + GP2 + GDP)*P2 + DP2
      EMP1D = (V + GP2/2.D0 + GDP/2.D0)*P2 + DP2
  END SELECT  
!  
  MU = SIMP(TMP1D, DX)
  EN = SIMP(EMP1D, DX)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX)  RESULT (DP)
! Computes the first derivative DP of P using
! Richardson extrapolation formula. The derivative at the  
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

FUNCTION DIPOLAR(U) RESULT(R)
! Evaluate dipolar term in the GP equation using FFT 
! Uses external routine from FFTW3
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : VDD
  USE FFTW3
  IMPLICIT NONE
  REAL (8), DIMENSION(:), INTENT(IN) :: U
  REAL (8), DIMENSION(SIZE(U)) :: R
  COMPLEX (8), DIMENSION(SIZE(U)) :: S
  TYPE(C_PTR) :: PLAN
!
  S = U
  plan = fftw_plan_dft_1d(N, S, S, FFTW_FORWARD, FFTW_ESTIMATE)
  call fftw_EXECUTE_dft(plan, S, S)
  call fftw_DESTROY_PLAN(plan)
  S = VDD * S
  plan = fftw_PLAN_DFT_1D(N, S, S, FFTW_BACKWARD, FFTW_ESTIMATE)
  CALL fftw_EXECUTE_dft(PLAN, S, S)
  CALL fftw_DESTROY_PLAN(PLAN)
  R = REAL(S)/N
END FUNCTION DIPOLAR

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : X
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:), INTENT(IN) :: U2
  INTEGER :: I
!
  DO I = 0, N
    WRITE(FUNIT, 999) X(I), U2(I)
  END DO
  999 FORMAT(F12.4, E17.7E3)
END SUBROUTINE WRITE_DENSITY

SUBROUTINE CALCULATE_VDD()
! Calculates dipolar potential in K Space
  USE COMM_DATA, ONLY : N, N2, PI
  USE GPE_DATA, ONLY : DX, DRHO2, VDD
  IMPLICIT NONE
  INTEGER :: I, J,  M
  REAL (8) :: P1, P2, P3, PP, Z, Z1,DKX
  REAL (8), PARAMETER :: EPS = 1.D-12
  REAL (8), DIMENSION(SIZE(VDD)) ::  XG, DXG, KY, DKY, KY2, TAU
  REAL (8), DIMENSION(N) :: KX, KX2
!
!--- Calculation of Gauss-Legendre points with precision EPS ----------
  M = (N + 1) / 2
  DO I = 1, M
     Z = COS(PI * (I-0.25D0) / (N+0.5D0) )
     100 P1 = 1.D0
     P2 = 0.D0
     DO J = 1, N
       P3 = P2
       P2 = P1
       P1 = ((2.D0*J-1.D0) * Z * P2 - (J-1.D0)*P3) / J
     END DO
     PP = N*(Z*P1-P2)/(Z*Z-1.D0)
     Z1 = Z
     Z = Z1 - P1/PP
     IF (DABS(Z-Z1) >= EPS) GOTO 100
     XG(I)=-Z
     XG(N+1-I) =  + Z
     DXG(I) = 2.D0/((1.D0-Z*Z)*PP*PP)
     DXG(N+1-I) = DXG(I)
  END DO
!----------------------------------------------------------------------

  DO J=1,N
    KY(J)=XG(J)/(1.D0-XG(J)**2)
  !  KX(J)=KY(J)
    DKY(J)=DXG(J)*(1.D0+XG(J)**2)/(1.D0-XG(J)**2)**2
  END DO



 DKX = 2.D0*PI/(DX*N)
  KX(1:N2) = DKX*(/(J, J = 0, N2-1)/)
  KX(N2+1:N) = DKX*(/(J-N2, J = 0, N2-1)/)

  KX2 = KX*KX
  KY2 = KY*KY
!  TAU = SQRT((KX2+KY2)*DRHO2/2.D0)

  DO I = 1, N
     VDD(I)=0.D0
     DO J = 1, N
            TAU(J) = SQRT((KX2(I)+KY2(J))*DRHO2/2.D0)
      IF(TAU(J).LT.26.D0)THEN
        VDD(I) = VDD(I)+DKY(J)*SQRT(DRHO2/2.D0)*EXP(-KY2(J)*DRHO2/2.D0) &
		 *(2.D0-3.D0*SQRT(PI)*EXP(TAU(J)*TAU(J))*TAU(J)*ERFC(TAU(J)))
      ELSE 
	VDD(I) = VDD(I)+DKY(J)*SQRT(DRHO2/2.D0)*EXP(-KY2(J)*DRHO2/2.D0) & 
		 *(-1.D0+0.5D0/(TAU(J)*TAU(J)))
      END IF
     END DO
     VDD(I) = VDD(I) * 2.D0/(3.D0*SQRT(PI)*DRHO2)
  END DO
!
END SUBROUTINE CALCULATE_VDD
!# File name : imag1dX.f90


==> DBEC-GP/f_programs/src/imag1dZ.f90 <==
!#  File name : imag1dZ.f90	!# Last modified : 12 Nov 2014
!#  Fortran program for dipolar Gross-Pitaevskii equation in a one-dimensional parabolic trap 
!#  by imaginary time propagation (Fortran 90/95 Version)
!#  DBEC-GP-SCL codes are developed  and (c)copyright-ed by:
!#  R. Kishor Kumar, Paulsamy Muruganandam
!#  (Bharathidasan University, Tamil Nadu, India)
!
!#  Luis E. Young S., Sadhan K. Adhikari
!#  (UNESP - Sao Paulo State University, Brazil)
!
!#  Dusan Vudragovic, Antun Balaz                 
!#  (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
!
!# Public use and modification of this code are allowed provided that the following paper is cited:  
!# R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128 
!
!# Citation to the following related papers will also be gratefully appreciated:
!# Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
!# C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
!
!# The authors would be grateful for all information and/or comments regarding the use of the code.
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -lfftw3 -lfftw3_threads -V -mcmodel medium -shared-intel 
!
!# (2) Oracle (Sun) Fortran Compliler
! sunf95 -fast -xautopar -V -lfftw3 -lfftw3_threads -xmodel=medium 
!
!# (3) GNU Fortran (gfortran)
! gfortran -O3 -lfftw3 -lfftw3_threads -fopenmp 
!
!#  Uses fftw3 and fftw3_threads (FFTW library)
module FFTW3
  use, intrinsic :: iso_c_binding
  include 'fftw3.f03'
end module

MODULE COMM_DATA
! N : Number of space mesh points
  INTEGER, PARAMETER :: N = 1024, N2 = N/2, NZ = N-1
! NSTP : Number of iterations to introduce the nonlinearity. 
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 1000, NPAS = 10000, NRUN = 5000
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : N, PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		! unit of length (= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO  	! Bohr radius (scaled with AHO)
!
  REAL (8), PARAMETER :: DZ = 0.05D0, DT = 0.00025D0	! DZ : Space step and DT : Time step
  INTEGER, PARAMETER  :: NATOMS = 10000			! Number of Atoms
  REAL (8), PARAMETER :: AS = 100.D0*Bohr_a0	 	! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: ADD = 132.7D0*Bohr_a0		!  Dipolar length  (in units of Bohr_a0)  
  REAL (8), PARAMETER :: LAMBDA = 0.5D0			!  Parameter of Trap
  REAL (8), PARAMETER :: DRHO = 1.D0			! DRHO = Radial Gaussian Width
!
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS
  REAL (8), PARAMETER :: GDD0 = 3.D0*ADD*NATOMS 
!
! OPTION and OPTION_D decides which equation to be solved.
! OPTION=1 Solves -psi_zz+V(z)psi+G_1D|psi|^2 psi+GD_1D*F_dd(z)=i psi_t
! OPTION=2 Solves [-psi_zz+V(z)psi]/2+G_1D|psi|^2 psi+GD_1D*F_dd(z)=i psi_t
! OPTION_D=1 Solves with F_dd = 0 (For non dipolar case).
! OPTION_D=2 Solves with F_dd /= 0 (For dipolar case).
  INTEGER, PARAMETER :: OPTION = 2, OPTION_D = 2
! Z(0:N):Space mesh, V(0:N):Potential, CP(0:N):Wave function and VDD(0:N):Dipolar potential in K Space.
  REAL (8), DIMENSION(0:N) :: Z, Z2, V, CP
  COMPLEX (8), DIMENSION(N) :: VDD
  REAL (8) :: XOP, G, GD, G_1D, GD_1D, DRHO2
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : N
  REAL (8), DIMENSION(0:N) :: CAL, CGA
  REAL (8) :: CAIPM
END MODULE CN_DATA

PROGRAM GROSS_PITAEVSKII_SSCN_1D
  USE COMM_DATA
  USE GPE_DATA
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh Z(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! The routine CALCULATE_VDD() used to calculate dipolar potential in K Space.
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ Interface Blocks -----------------------
 INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP
  END INTERFACE
!------------------------
 INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LU(CP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
    END SUBROUTINE LU
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE RAD(CP2, RMS)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP2
      REAL (8), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE CALCULATE_VDD()
    END SUBROUTINE CALCULATE_VDD
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------ INTERFACE BLOCKS -----------------------
  INTEGER :: K
  REAL (8) :: ZNORM, MU, RMS, EN, T1, T2
  REAL (8), DIMENSION(0:N) :: CP2
  REAL (8) :: GSTP, GDSTP  
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong option ', OPTION
      STOP
  END SELECT
!
  SELECT CASE (OPTION_D)
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION_D', OPTION_D
      STOP
  END SELECT
!   
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
!
  OPEN(7, FILE = 'imag1dZ-out.txt')
!
  WRITE(7,900) OPTION, OPTION_D
  WRITE(7,*) 
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0, ADD/Bohr_a0
  WRITE(7,910) G0, GDD0
  WRITE(7,903) G_1D, GD_1D
  WRITE(7,904) LAMBDA
  WRITE(7,909) DRHO
  WRITE(7,*)
  WRITE(7,905) N
  WRITE(7,906) DZ
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*)
  900 FORMAT(' Imaginary time propagation 1dZ,   OPTION = ',I3, ', OPTION_D =',I3)
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0, Dipolar ADD =',F9.2,'*a0')
  910 FORMAT('  Nonlinearity G_3D =',F11.4, ', Strength of DDI GD_3D =', F12.5)
  903 FORMAT('  Nonlinearity G_1D =',F11.4, ', Strength of DDI GD_1D =', F12.5)
  904 FORMAT('  Parameter of trap: LAMBDA =',F7.2)
  909 FORMAT('  Radial Gaussian Width =',F7.2)
  905 FORMAT(' # Space Stp:  N = ', I8)
  906 FORMAT('  Space Step: DZ = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! CALCULATE_VDD() calculates dipolar potential in K Space.
  IF (OPTION_D == 2) CALL CALCULATE_VDD()
! NORM() calculates and restore normalization.
  CALL NORM(CP, ZNORM)
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
  CP2 = CP * CP
! RAD() calculates the r.m.s radius RMS.
  CALL RAD(CP2, RMS)
!
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)  
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2) 
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 6X, '<z>', 6X, '|Psi(0)|^2')   
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.5, 2F11.5)
!
!   OPEN(4, FILE = 'imag1dZ-den-init.txt')
!    CALL WRITE_DENSITY(4, CP2)
!   CLOSE(4)
!
  IF (NSTP /= 0) THEN
    GSTP =  XOP * G_1D / DFLOAT(NSTP)  
    GDSTP =  XOP * GD_1D / DFLOAT(NSTP)  
    G = 0.D0
    GD = 0.D0
    DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      GD = GD + GDSTP
      CALL CALCNU(CP, DT)	! CALCNU() performs time propagation with non-derivative parts.
      CALL LU(CP)	! LU() performs the time iteration with space derivative alone.
      CALL NORM(CP, ZNORM)
    END DO
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CP
    CALL RAD(CP2, RMS)
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
    1005 FORMAT('After NSTP iter.:',F8.4, 2F12.5, 2F11.5)
!
!     OPEN(4, FILE = 'imag1dZ-den-nstp.txt')
!      CALL WRITE_DENSITY(4, CP2)
!     CLOSE(4)
!
  ELSE
    G = XOP * G_1D
    GD = XOP * GD_1D
  END IF
!
  DO K = 1, NPAS ! NPAS iterations transient
     CALL CALCNU(CP, DT)
     CALL LU(CP)
     CALL NORM(CP, ZNORM)
  END DO
  CALL CHEM(CP, MU, EN)
  CP2 = CP * CP
  CALL RAD(CP2, RMS)
  WRITE (7, 1008) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
  1008 FORMAT('After NPAS iter.:',F8.4, 2F12.5, 2F11.5)
!
!   OPEN(4, FILE = 'imag1dZ-den-npas.txt')
!    CALL WRITE_DENSITY(4, CP2)
!   CLOSE(4)
!
  DO K = 1, NRUN ! NRUN iterations to check convergence
     CALL CALCNU(CP, DT)
     CALL LU(CP)
     CALL NORM(CP, ZNORM)
  END DO
  CALL CHEM(CP, MU, EN)
  CP2 = CP * CP 
  CALL RAD(CP2, RMS)
  WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
  1006 FORMAT('After NRUN iter.:',F8.4, 2F12.5, 2F11.5)
  WRITE (7, 1001)
!
  OPEN(4, FILE = 'imag1dZ-den.txt')
   CALL WRITE_DENSITY(4, CP2)
  CLOSE(4)
!
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time:', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time:', INT(T2-T1), ' seconds' 
!
END PROGRAM GROSS_PITAEVSKII_SSCN_1D

SUBROUTINE INITIALIZE()
! Routine that initializes the constant and variables
! Calculates the initial wave function CP
  USE COMM_DATA, ONLY : N, N2, PI
  USE GPE_DATA, ONLY : LAMBDA, DZ, Z, Z2, CP, G0, GDD0, G_1D, GD_1D, DRHO, DRHO2
  IMPLICIT NONE
  REAL (8) :: PI4
  INTEGER :: J 
!
  DRHO2 = DRHO*DRHO
  G_1D = G0/(2.D0*PI*DRHO2)	! G and GD are divided by [2 pi DRHO**2]
  GD_1D = GDD0/(2.D0*PI*DRHO2)
!
  PI4 = SQRT(SQRT(PI/LAMBDA))
  FORALL (J=0:N) Z(J) = (J-N2)*DZ
  Z2 = Z*Z
  CP = EXP(-Z2*LAMBDA/2.D0)/PI4
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE GPE_DATA, ONLY : XOP, Z2, V, LAMBDA
  IMPLICIT NONE
!
    V = XOP*LAMBDA**2*Z2/2.D0
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF() 
! Calculates the coefficients needed in subroutine lu.
  USE COMM_DATA, ONLY :  NZ
  USE GPE_DATA, ONLY : DZ, DT   
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DZ2, CAI0
!
  DZ2 = DZ*DZ
  CAIPM = -DT/(2.D0*DZ2)
  CAI0 = 1.D0 + DT/DZ2
  CAL(NZ) = 0.D0
  CGA(NZ) = -1.D0/CAI0
  DO J = NZ, 1, -1
     CAL(J-1) = CGA(J)*CAIPM
     CGA(J-1) = -1.D0/(CAI0+CAIPM*CAL(J-1))      
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and the
! nonlinear term.
  USE COMM_DATA, ONLY : N,NZ
  USE GPE_DATA, ONLY : V, G, GD, OPTION_D
  IMPLICIT NONE
!-------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: P2, TMP1D, DP
!
  P2 = CP * CP
!  
  SELECT CASE (OPTION_D)
    CASE (1)
      TMP1D = DT*(V + G*P2)
    CASE (2)
      DP(:NZ) = DIPOLAR(P2(:NZ))
      DP(N) = DP(0)
      TMP1D = DT*(V + G*P2 + GD*DP)
  END SELECT  
!  
  CP = CP*EXP(-TMP1D)
END SUBROUTINE CALCNU

SUBROUTINE LU(CP)
! Solves the partial differential equation only with the space
! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : N, NZ
  USE CN_DATA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), DIMENSION(0:SIZE(CP)-2) :: CBE
  REAL (8) :: CXX
  INTEGER :: I
!
  CBE(NZ) = CP(N)
  DO I = NZ, 1, -1
     CXX = CP(I)-(CP(I+1)-2.D0*CP(I)+CP(I-1))*CAIPM
     CBE(I-1) = CGA(I)*(CAIPM*CBE(I)-CXX)
  END DO
!-----------------------------
! Boundary condition periodic:
!  DO I = 0, NZ
!     CP(I+1) = CAL(I)*CP(I) + CBE(I)
!  END DO
!  CP(0) = CP(N)
!  CP(1) = CP(NZ)
!-----------------------------
! Boundary condition reflecting:
   CP(0) = 0.D0
   DO I = 0, NZ-1
      CP(I+1) = CAL(I)*CP(I) + CBE(I)
   END DO
   CP(N) = 0.D0
!-----------------------------
END SUBROUTINE LU

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to unity.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DZ
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
  !----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DZ) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DZ
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: P2
!
  P2 = CP * CP
  ZNORM = SQRT(SIMP(P2, DZ))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP2, RMS)
!  Calculates the root mean square size RMS 
  USE COMM_DATA, ONLY : N 
  USE GPE_DATA, ONLY : DZ, Z2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP2
  REAL (8), INTENT(OUT) :: RMS
!----------------------------------------------------------------------      
   INTERFACE
    FUNCTION SIMP(F, DZ) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DZ
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------      
  REAL (8), DIMENSION(0:SIZE(CP2)-1) :: P2
!
  P2 = Z2*CP2
  RMS = SQRT(SIMP(P2, DZ))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
! Calculates the chemical potential MU and energy EN.  CP is the wave
! function, V is the potential and G is the nonlinearity. 
  USE COMM_DATA, ONLY : N,NZ
  USE GPE_DATA, ONLY : DZ, V, G, GD, OPTION_D
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DZ) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DZ
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DZ) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DZ
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
!----------------------------------------------------------------------
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: TMP1D, P2, DP2, GP2
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: DCP, DP, GDP, EMP1D
!
  DCP = DIFF(CP, DZ)
  DP2 = DCP*DCP
  P2 = CP * CP
  GP2 = G * P2
!  
  SELECT CASE (OPTION_D)
    CASE (1)
      TMP1D = (V + GP2)*P2 + DP2
      EMP1D = (V + GP2/2.D0)*P2 + DP2  
    CASE (2)  
      DP(:NZ) = DIPOLAR(P2(:NZ))
      DP(N) = DP(0)
      GDP = GD * DP
      TMP1D = (V + GP2 + GDP)*P2 + DP2
      EMP1D = (V + GP2/2.D0 + GDP/2.D0)*P2 + DP2  
  END SELECT        
!  
  MU = SIMP(TMP1D, DZ)
  EN = SIMP(EMP1D, DZ)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DZ) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DZ space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DZ
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DZ*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DZ)  RESULT (DP)
! Computes the first derivative DP of P using
! Richardson extrapolation formula. The derivative at the  
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DZ
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DZ)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DZ)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DZ)
  DP(N) = 0.D0
END FUNCTION DIFF

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : Z
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:), INTENT(IN) :: U2
  INTEGER :: I
!
  DO I = 0, N
    WRITE(FUNIT, 999) Z(I), U2(I)
  END DO
  999 FORMAT(F12.4, E17.7E3)
END SUBROUTINE WRITE_DENSITY

FUNCTION DIPOLAR(U) RESULT(R)
! Evaluate dipolar term in the GP equation using FFT 
! Uses external routine from FFTW3
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : VDD
  USE FFTW3
  IMPLICIT NONE
  REAL (8), DIMENSION(:), INTENT(IN) :: U
  REAL (8), DIMENSION(SIZE(U)) :: R
  COMPLEX (8), DIMENSION(SIZE(U)) :: S
  TYPE(C_PTR) :: PLAN
!
  S = U
  plan = fftw_plan_dft_1d(N, S, S, FFTW_FORWARD, FFTW_ESTIMATE)
  call fftw_EXECUTE_dft(plan, S, S)
  call fftw_DESTROY_PLAN(plan)
  S = VDD * S
  plan = fftw_PLAN_DFT_1D(N, S, S, FFTW_BACKWARD, FFTW_ESTIMATE)
  CALL fftw_EXECUTE_dft(PLAN, S, S)
  CALL fftw_DESTROY_PLAN(PLAN)
  R = REAL(S)/N
END FUNCTION DIPOLAR
 
SUBROUTINE CALCULATE_VDD()
! Calculates dipolar potential in K Space
  USE COMM_DATA, ONLY : N, N2, PI
  USE GPE_DATA, ONLY : DZ, DRHO2, VDD
  IMPLICIT NONE
  INTEGER :: I, J,  M
  REAL (8) :: DKZ, P1, P2, P3, PP, Z, Z1
  REAL (8), PARAMETER :: EPS = 1.D-12
  REAL (8), DIMENSION(SIZE(VDD)) ::  ZG, DZG, KR, DKR, KR2
  REAL (8), DIMENSION(N) :: KZ, KZ2
!
!--- Calculation of Gauss-Legendre points with precision EPS ----------
  M = (N + 1) / 2
  DO I = 1, M
     Z = COS(PI * (I-0.25D0) / (N+0.5D0) )
     100 P1 = 1.D0
     P2 = 0.D0
     DO J = 1, N
       P3 = P2
       P2 = P1
       P1 = ((2.D0*J-1.D0) * Z * P2 - (J-1.D0)*P3) / J
     END DO
     PP = N*(Z*P1-P2)/(Z*Z-1.D0)
     Z1 = Z
     Z = Z1 - P1/PP
     IF (DABS(Z-Z1) >= EPS) GOTO 100
     ZG(I)=-Z
     ZG(N+1-I) =  + Z
     DZG(I) = 2.D0/((1.D0-Z*Z)*PP*PP)
     DZG(N+1-I) = DZG(I)
  END DO
!----------------------------------------------------------------------
  DO J=1,N
    KR(J)=(1.D0+ZG(J))/(1.D0-ZG(J))
    DKR(J)=DZG(J)*2.D0/(1.D0-ZG(J))**2
  END DO
!
  DKZ = 2.D0*PI/(DZ*N)
  KZ(1:N2) = DKZ*(/(J, J = 0, N2-1)/)
  KZ(N2+1:N) = DKZ*(/(J-N2, J = 0, N2-1)/)
  KZ2 = KZ*KZ
  KR2 = KR*KR
!
  DO I = 1, N
     VDD(I) = 0.D0
     DO J = 1, N
        VDD(I) = VDD(I)+(3.D0*KZ2(I)/(KR2(J)+KZ2(I))-1.D0)*KR(J)*DKR(J) &
                 * EXP(-KR2(J)*DRHO2/2.D0)
     END DO
     VDD(I) = VDD(I)*2.D0/3.D0
  END DO
END SUBROUTINE CALCULATE_VDD

!# File name : imag1dZ.f90


==> DBEC-GP/f_programs/src/imag2dXY.f90 <==
!#  File name : imag2dXY.f90	!# Last modified : 11 Nov 2014
!#  Fortran program for dipolar Gross-Pitaevskii equation in two-dimensional 
!#  anisotropic trap by imaginary time propagation (Fortran 90/95 Version)
!#  DBEC-GP-SCL codes are developed  and (c)copyright-ed by:
!#  R. Kishor Kumar, Paulsamy Muruganandam
!#  (Bharathidasan University, Tamil Nadu, India)
!
!#  Luis E. Young S., Sadhan K. Adhikari
!#  (UNESP - Sao Paulo State University, Brazil)
!
!#  Dusan Vudragovic, Antun Balaz                 
!#  (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
!
!# Public use and modification of this code are allowed provided that the following paper is cited:  
!# R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128 
!
!# Citation to the following related papers will also be gratefully appreciated:
!# Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
!# C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
!
!# The authors would be grateful for all information and/or comments regarding the use of the code.
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -lfftw3 -lfftw3_threads -V -mcmodel medium -shared-intel 
!
!# (2) Oracle (Sun) Fortran Compliler
! sunf95 -fast -xautopar -V -lfftw3 -lfftw3_threads -xmodel=medium 
!
!# (3) GNU Fortran (gfortran)
! gfortran -O3 -lfftw3 -lfftw3_threads -fopenmp 
!
!#  Uses fftw3 and fftw3_threads (FFTW library)
module FFTW3
  use, intrinsic :: iso_c_binding
  include 'fftw3.f03'
end module
!
MODULE COMM_DATA
! NX, NY : Number of space mesh points (X and Y)  
  INTEGER, PARAMETER :: NX = 128, NXX = NX-1, NX2 = NX/2 ! No. of X steps
  INTEGER, PARAMETER :: NY = 256, NYY = NY-1, NY2 = NY/2 ! No. of Y steps
! NSTP : Number of iterations to introduce the nonlinearity. 
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 100, NPAS = 1300, NRUN = 100
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
  REAL (8), PARAMETER :: TWO_PI = 2.D0*PI, FOU_PI3 = 4.D0*PI/3.D0
  INTEGER, PARAMETER :: NO_OF_THREADS = 4
  INTEGER, PARAMETER :: NN = NX*NY
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY, PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		! unit of length (= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO  	! Bohr radius (scaled with AHO)
!  
  REAL (8), PARAMETER :: DX = 0.2D0, DY = 0.2D0, DT = 0.005D0	! DX, DY:SPACE STEPS and DT:TIME STEP 
  INTEGER, PARAMETER  :: NATOMS = 5000			! Number of Atoms
  REAL (8), PARAMETER :: AS = 100.D0*Bohr_a0	 	! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: ADD = 132.7D0*Bohr_a0		! Strength of ADD (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 0.5D0, NU = 0.25D0	! GAMMA and NU = Parameteres of Trap
  REAL (8), PARAMETER :: D_Z = 0.5D0			! D_Z = Axial Gaussian Width
!
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS
  REAL (8), PARAMETER :: GDD0 = 3.D0*ADD*NATOMS
!
! OPTION and OPTION_D decides which equation to be solved.
! OPTION=1 Solves -psi_xx-psi_yy+V(x,y)psi+G_2D|psi|^2 psi+GD_2D*F_dd(x,y)=i psi_t
! OPTION=2 Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G_2D|psi|^2 psi+GD_2D*F_dd(x,y)=i psi_t
! OPTION_D=1 Solves with F_dd = 0 (For non dipolar case).
! OPTION_D=2 Solves with F_dd /= 0 (For dipolar case).
  INTEGER, PARAMETER :: OPTION = 2, OPTION_D = 2
! X(0:NX), Y(0:NY): Space mesh, V(0:NX,0:NY) : Potential, CP(0:NX,0:NY): Wave function 
! and VDD(0:NX,0:NY) : Dipolar potential in K Space.
  REAL (8), DIMENSION(0:NX, 0:NY) :: V, R2, CP
  REAL (8), DIMENSION(0:NX) :: X, X2
  REAL (8), DIMENSION(0:NY) :: Y, Y2
  REAL (8), DIMENSION(NX, NY) :: VDD
  REAL (8) :: G, GD, XOP, DZ2, SQ2PI_DZ, G_2D, GD_2D
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY
  REAL (8), DIMENSION(0:NX) :: CALA, CGAA
  REAL (8), DIMENSION(0:NY) :: CALB, CGAB
  REAL (8) :: CT0X, CT0Y
  REAL (8) :: CA0, CB0, CA0R, CB0R
END MODULE CN_DATA 

 PROGRAM GROSS_PITAEVSKII_SSCN_2D
   USE COMM_DATA, ONLY : NX, NY, NX2, NY2, NSTP, NPAS, NRUN
   USE GPE_DATA
   IMPLICIT NONE
! Subroutine INTIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! The routine CALCULATE_VDD() used to calculate dipolar potential in K Space.
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
   INTERFACE 
     SUBROUTINE INITIALIZE(CP)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE INITIALIZE
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE CALCULATE_TRAP()
     END SUBROUTINE CALCULATE_TRAP
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE COEF()
       IMPLICIT NONE
     END SUBROUTINE COEF
   END INTERFACE
!------------------------
    INTERFACE 
    SUBROUTINE CALCULATE_VDD()
    END SUBROUTINE CALCULATE_VDD
  END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE CALCNU(CP, DT)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(IN) :: DT
     END SUBROUTINE CALCNU
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE LUX(CP)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE LUX
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE LUY(CP)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE LUY
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE NORM(CP, ZNORM)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(OUT) :: ZNORM
     END  SUBROUTINE NORM
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE RAD(CP2, RMS)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP2
   REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
     END  SUBROUTINE RAD
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE CHEM(CP, MU, EN)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP
       REAL (8), INTENT(OUT) :: MU, EN
     END  SUBROUTINE CHEM
   END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
    END  SUBROUTINE DENSITY_1DX
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE DENSITY_1DY(FUNIT, U2, DE1DY)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
    END  SUBROUTINE DENSITY_1DY
  END INTERFACE
!------------------------ END INTERFACE BLOCKS -------------------
  INTEGER :: K
  REAL (8) :: ZNORM,  MU, EN
  REAL (8), DIMENSION(0:NX, 0:NY) :: CP2
!  <x> = RMS(1), <y> = RMS(2), <rho> = RMS(3)
  REAL (8), DIMENSION(3) :: RMS
  REAL (8) :: GSTP, GDSTP, T1, T2  
  REAL (8), DIMENSION(0:NX) :: DEN1X
  REAL (8), DIMENSION(0:NY) :: DEN1Y
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!  
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!
  SELECT CASE (OPTION_D)
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION_D', OPTION_D
      STOP
  END SELECT
!  
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE(CP)
!
  OPEN(7, FILE = 'imag2dXY-out.txt')
  OPEN(4, FILE = 'imag2dXY-rms.txt')
! 
  WRITE(7,900) OPTION, OPTION_D
  WRITE(4,900) OPTION, OPTION_D
  WRITE(7,*) 
  WRITE(4,*) 
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0, ADD/Bohr_a0
  WRITE(7,910) G0, GDD0
  WRITE(7,903) G_2D, GD_2D
  WRITE(7,904) GAMMA, NU
  WRITE(7,909) D_Z
  WRITE(7,*)
  WRITE(7,905) NX, NY
  WRITE(7,906) DX, DY 
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*)
  900 FORMAT(' Imaginary time propagation 2dXY,   OPTION = ',I3, ', OPTION_D =',I3)
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0, Dipolar ADD =',F9.2,'*a0')
  910 FORMAT('  Nonlinearity G_3D =',F11.4, ', Strength of DDI GD_3D =', F12.5)
  903 FORMAT('  Nonlinearity G_2D =',F11.4, ', Strength of DDI GD_2D =', F12.5)
  904 FORMAT('  Parameters of trap: GAMMA =',F7.2, ', NU =',F7.2)
  909 FORMAT('  Axial Gaussian Width =',F7.2)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NY = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DY = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! CALCULATE_VDD() calculates dipolar potential in K Space.
  IF (OPTION_D == 2) CALL CALCULATE_VDD()
! NORM() calculates norm and restores normalization.
  CALL NORM(CP, ZNORM)
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
  CP2 = CP * CP 
! RAD() calculates the r.m.s radius RMS.
  CALL RAD(CP2, RMS) 
!
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
  WRITE (4, 1001)
  WRITE (4, 1012)
  WRITE (4, 1001)
  WRITE (4, 1013) RMS(1:3)
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 5X, '<rho>', 5X, '|Psi(0,0)|^2')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.5, 2F11.5)
  1012 FORMAT ('Values of rms size:', 8X, '<x>', 13X, '<y>', 13X, '<rho>')
  1013 FORMAT (11X, 'Initial:', F14.5, 2F16.5)
!
!   OPEN(21, FILE = 'imag2dXY-den-init.txt')
!   OPEN(11, FILE = 'imag2dXY-den-init1d_x.txt')
!   OPEN(12, FILE = 'imag2dXY-den-init1d_y.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CALL DENSITY_1DX(11, CP2, DEN1X)
!   CALL DENSITY_1DY(12, CP2, DEN1Y)
!   CLOSE(21)
!   CLOSE(11)
!   CLOSE(12)
!   
    IF(NSTP /= 0)THEN
      GSTP =  XOP * G_2D / DFLOAT(NSTP)
      GDSTP =  XOP * GD_2D / DFLOAT(NSTP)    
      G = 0.D0
      GD = 0.D0
      DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
	G = G + GSTP
	GD = GD + GDSTP
	CALL CALCNU(CP, DT)
	CALL LUX(CP)
	CALL LUY(CP)
	CALL NORM(CP,ZNORM)
      END DO
      CALL CHEM(CP, MU, EN)
      CP2 = CP * CP
      CALL RAD(CP2, RMS)
      WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
      WRITE (4, 1015) RMS(1:3)
      1005 FORMAT('After NSTP iter.:', F8.4, 2F12.5, 2F11.5)
      1015 FORMAT (2X, 'After NSTP iter.:', F14.5, 2F16.5)
!
!   OPEN(21, FILE = 'imag2dXY-den-nstp.txt')
!   OPEN(11, FILE = 'imag2dXY-den-nstp1d_x.txt')
!   OPEN(12, FILE = 'imag2dXY-den-nstp1d_y.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CALL DENSITY_1DX(11, CP2, DEN1X)
!   CALL DENSITY_1DY(12, CP2, DEN1Y)
!   CLOSE(21)
!   CLOSE(11)
!   CLOSE(12)
! 
    ELSE
     G = XOP * G_2D
     GD = XOP * GD_2D
    END IF
!
  DO K = 1, NPAS ! NPAS iterations transient
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL NORM(CP,ZNORM)
  END DO
  CALL CHEM(CP, MU, EN)
  CP2 = CP*CP
  CALL RAD(CP2, RMS)
  WRITE (7, 1007) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
  WRITE (4, 1017) RMS(1:3)
  1007 FORMAT('After NPAS iter.:',F8.4, 2F12.5, 2F11.5)
  1017 FORMAT (2X, 'After NPAS iter.:', F14.5, 2F16.5)
!
!   OPEN(21, FILE = 'imag2dXY-den-npas.txt')
!   OPEN(11, FILE = 'imag2dXY-den-npas1d_x.txt')
!   OPEN(12, FILE = 'imag2dXY-den-npas1d_y.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CALL DENSITY_1DX(11, CP2, DEN1X)
!   CALL DENSITY_1DY(12, CP2, DEN1Y)
!   CLOSE(21)
!   CLOSE(11)
!   CLOSE(12)
!   
  DO K = 1, NRUN ! NRUN iterations to check convergence
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL NORM(CP,ZNORM)
  END DO
  CALL CHEM(CP, MU, EN)
  CP2 = CP*CP
  CALL RAD(CP2, RMS)
  WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
  WRITE (7, 1001)
  WRITE (4, 1019) RMS(1:3)
  WRITE (4, 1001)
  1006 FORMAT('After NRUN iter.:',F8.4, 2F12.5, 2F11.5)
  1019 FORMAT (2X, 'After NRUN iter.:', F14.5, 2F16.5)
!
  OPEN(21, FILE = 'imag2dXY-den.txt')
  OPEN(11, FILE = 'imag2dXY-den1d_x.txt')
  OPEN(12, FILE = 'imag2dXY-den1d_y.txt')
  CALL WRITE_DENSITY(21, CP2)
  CALL DENSITY_1DX(11, CP2, DEN1X)
  CALL DENSITY_1DY(12, CP2, DEN1Y)
  CLOSE(21)
  CLOSE(11)
  CLOSE(12)
!
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
!
END PROGRAM GROSS_PITAEVSKII_SSCN_2D

SUBROUTINE INITIALIZE(CP)
  ! Routine that initializes the constant and variables.
  ! Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NX2, NY2, PI
  USE GPE_DATA, ONLY : GAMMA, NU, D_Z, DZ2, SQ2PI_DZ, DX, DY, X, X2, Y, Y2, R2, G0, GDD0, G_2D, GD_2D
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), DIMENSION(0:NX,0:NY):: TMP2D
  REAL (8) :: QR_AL
  INTEGER :: I
!
  DZ2 = D_Z*D_Z	
  SQ2PI_DZ = SQRT(2.D0*PI)*D_Z
  G_2D = G0/SQ2PI_DZ		! G and GD are divided by Sqrt[2 pi] * D_Z
  GD_2D = GDD0/SQ2PI_DZ
  QR_AL = SQRT(SQRT(GAMMA*NU)/PI)
!
  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (I=0:NY) Y(I) = (I-NY2)*DY
  X2 = X*X
  Y2 = Y*Y
!  
   FORALL (I=0:NX) 
     R2(I,:) = X2(I) + Y2
     TMP2D(I,:) = (GAMMA*X2(I) + NU*Y2)/2.D0
   END FORALL
   CP = QR_AL*EXP(-TMP2D)   
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
  ! Calculates the harmonic oscillator potential term V.
  USE COMM_DATA, ONLY : NX
  USE GPE_DATA, ONLY : XOP, V, X2, Y2, GAMMA, NU   
  IMPLICIT NONE
  INTEGER :: I
  REAL (8) :: AL2, BL2
!  
  AL2 = GAMMA*GAMMA
  BL2 = NU*NU
  FORALL (I=0:NX) V(I,:) = XOP*(AL2*X2(I) + BL2*Y2)/2.D0
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
  ! Calculates the coefficients needed in subroutine LUX and LUY. 
  USE COMM_DATA, ONLY : NXX, NYY
  USE GPE_DATA, ONLY : DX, DY, DT
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DX2, DY2
  REAL (8) :: DXX, DYY
!
  DX2 = DX*DX   ! Generating the Coefficients for the
  DY2 = DY*DY   ! C-N method (to solve the spatial part)           
  DXX = 1.D0/DX2
  DYY = 1.D0/DY2
  CA0 = 1.D0+DT*DXX
  CA0R = 1.D0-DT*DXX
  CB0 = 1.D0+DT*DYY
  CB0R = 1.D0-DT*DYY
!
  CT0X = -DT*DXX/2.D0
  CALA(NXX) = 0.D0
  CGAA(NXX) = -1.D0/CA0
  DO I = NXX, 1, -1
     CALA(I-1) = CT0X*CGAA(I)
     CGAA(I-1) = -1.D0/(CA0+CT0X*CALA(I-1))
  END DO
!
  CT0Y = -DT*DYY/2.D0
  CALB(NYY) = 0.D0
  CGAB(NYY) = -1.D0/CB0
  DO J = NYY, 1, -1
     CALB(J-1) = CT0Y*CGAB(J)
     CGAB(J-1) = -1.D0/(CB0+CT0Y*CALB(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
  ! Solves the partial differential equation with the potential and 
  ! the nonlinear term.
  USE COMM_DATA, ONLY : NX, NY, NXX, NYY
  USE GPE_DATA, ONLY : V, G, GD, OPTION_D
  IMPLICIT NONE
!----------------------------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:,:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
!----------------------------------------------------------------------
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NX,0:NY) :: P2, TMP2D, DP
!
  P2 = CP*CP
!
  SELECT CASE (OPTION_D)
    CASE (1)
      TMP2D = V + G*P2
    CASE (2)
      DP(:NXX,:NYY) = DIPOLAR(P2(:NXX,:NYY))
      DP(NX,:) = DP(0,:)
      DP(:,NY) = DP(:,0)
      TMP2D = V + G*P2 + GD*DP
  END SELECT
!  
  CP = CP*EXP(-DT*TMP2D)
END SUBROUTINE CALCNU

SUBROUTINE LUX(CP)
  ! Solves the partial differential equation only with the X-space
  ! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NXX
  USE CN_DATA, ONLY :  CA0R, CT0X, CALA, CGAA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I
  REAL (8) :: CBE(0:NXX,0:NY), CXX(0:NY)
!  
  CBE(NXX,:) = CP(NXX,:)
  DO I = NXX, 1, -1
     CXX = -CT0X*CP(I+1,:)+CA0R*CP(I,:)-CT0X*CP(I-1,:)
     CBE(I-1,:) = CGAA(I)*(CT0X*CBE(I,:)-CXX)
  END DO
!-----------------------------
! Boundary condition periodic:
!  DO I = 0, NXX
!     CP(I+1,:) = CALA(I)*CP(I,:) + CBE(I,:)
!  END DO
!  CP(0,:) = CP(NX,:)
!  CP(1,:) = CP(NXX,:)
!-----------------------------
! Boundary condition reflecting 
  CP(0,:) = 0.D0
  DO I = 0, NXX
     CP(I+1,:) = CALA(I)*CP(I,:) + CBE(I,:)
  END DO
  CP(NX,:) = 0.D0
!-----------------------------
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
  ! Solves the partial differential equation only with the Y-space
  ! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NYY
  USE CN_DATA, ONLY :  CB0R, CT0Y, CALB, CGAB
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: J
  REAL (8) :: CBE(0:NX,0:NYY), CYY(0:NX)
!  
  CBE(:,NYY) = CP(:,NYY)
  DO J = NYY, 1, -1
     CYY = -CT0Y*CP(:,J+1)+CB0R*CP(:,J)-CT0Y*CP(:,J-1)
     CBE(:,J-1) = CGAB(J)*(CT0Y*CBE(:,J)-CYY)
  END DO
!-----------------------------
! Boundary condition periodic:
!  DO J = 0, NYY
!     CP(:,J+1) = CALB(J)*CP(:,J) + CBE(:,J)
!  END DO
!  CP(:,0) = CP(:,NY)
!  CP(:,1) = CP(:,NYY)
!-----------------------------
! Boundary condition reflecting: 
  CP(:,0) = 0.D0
  DO J = 0, NYY
     CP(:,J+1) = CALB(J)*CP(:,J) + CBE(:,J)
  END DO
  CP(:,NY) = 0.D0
!-----------------------------
END SUBROUTINE LUY

SUBROUTINE NORM(CP, ZNORM)
  ! Calculates the normalization of the wave function and sets it to unity.
  USE GPE_DATA, ONLY : DX, DY
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
!----------------------------------------------------------------------    
  REAL (8), DIMENSION(0:SIZE(CP,1)-1,0:SIZE(CP,2)-1) :: TMP2D
!
  TMP2D = CP*CP
  ZNORM = SQRT(INTEGRATE(TMP2D, DX, DY))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(P, RMS) 
  ! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, R2, X2, Y2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(IN) :: P
  REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
!----------------------------------------------------------------------
  INTEGER :: I,J
  REAL (8), DIMENSION(0:SIZE(P,1)-1,0:SIZE(P,2)-1) :: TMP2D
!
  FORALL(J=0:NY) TMP2D(:,J) = X2*P(:,J)
   RMS(1) = SQRT(INTEGRATE(TMP2D, DX, DY))
  FORALL(I=0:NX) TMP2D(I,:) = Y2*P(I,:)
   RMS(2) = SQRT(INTEGRATE(TMP2D, DX, DY))
  TMP2D = R2*P
   RMS(3) = SQRT(INTEGRATE(TMP2D, DX, DY))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
  ! Calculates the chemical potential MU and energy EN.  CP is the wave
  ! function, V is the potential and G is the nonlinearity.
  USE COMM_DATA, ONLY : NX, NY,NXX,NYY
  USE GPE_DATA, ONLY : DX, DY, V, G, GD, OPTION_D
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
!----------------------------------------------------------------------
   INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:,:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
 !-------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:SIZE(CP,1)-1, 0:SIZE(CP,2)-1) :: DP, DPX, DPY, P2, GP2 
  REAL (8), DIMENSION(0:SIZE(CP,1)-1, 0:SIZE(CP,2)-1) :: DP2, TMP2D, EMP2D, GDP
!
  DO I = 0, NX
    DPY(I,:) = DIFF(CP(I,:), DY)
  END DO
  DO I = 0, NY
    DPX(:,I) = DIFF(CP(:,I), DX)
  END DO
!
  P2 = CP*CP
  GP2 = G*P2
  DP2 = DPX*DPX + DPY*DPY   
!
  SELECT CASE (OPTION_D)
    CASE (1)
      TMP2D = (V + GP2)*P2 + DP2
      EMP2D = (V + GP2/2.D0)*P2 + DP2
    CASE (2)
      DP(:NXX, :NYY) = DIPOLAR(P2(:NXX, :NYY))
      DP(NX,:) = DP(0,:)
      DP(:,NY) = DP(:,0)
      GDP = GD*DP
      TMP2D = (V + GP2 + GDP)*P2 + DP2
      EMP2D = (V + GP2/2.D0 + GDP/2.D0)*P2 + DP2
  END SELECT
!
  MU = INTEGRATE(TMP2D, DX, DY)
  EN = INTEGRATE(EMP2D, DX, DY)
END SUBROUTINE CHEM

FUNCTION INTEGRATE(U, DX, DY) RESULT(RES)
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U
  REAL (8), INTENT (IN) :: DX, DY
  REAL (8) :: RES
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------  
  REAL (8), DIMENSION(0:SIZE(U,1)-1) :: TMP1D
  INTEGER :: I, NX
!
  NX = SIZE(U,1)-1 
  FORALL (I = 0:NX) TMP1D(I) = SIMP(U(I,0:), DY)
  RES = SIMP(TMP1D, DX)
END FUNCTION INTEGRATE

PURE FUNCTION SIMP(F, DX)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: SIMP
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  SIMP = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
  ! Computes the first derivative DP of P using
  ! Richardsonextrapolation formula. The derivative at the  
  ! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

FUNCTION DIPOLAR(U) RESULT(R)
! Evaluate dipolar term in the GP equation using FFT 
! Uses external routine from FFTW3
  USE COMM_DATA, ONLY : NX, NY, NN, NO_OF_THREADS
  USE GPE_DATA, ONLY : VDD
  USE FFTW3, ONLY : C_PTR, C_INT, FFTW_FORWARD, FFTW_BACKWARD, FFTW_ESTIMATE, &
          fftw_init_threads, fftw_plan_with_nthreads, fftw_cleanup_threads,   &
          fftw_plan_dft_2d, fftw_execute_dft, fftw_destroy_plan
  IMPLICIT NONE
  REAL (8), DIMENSION(:,:), INTENT(IN) :: U
  REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: R 
  COMPLEX (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: S
  INTEGER(C_INT) :: ok
  TYPE(C_PTR) :: PLAN
!
  ok = fftw_init_threads()
  call fftw_plan_with_nthreads(NO_OF_THREADS)
  S = U
  plan = FFTW_PLAN_DFT_2D(NY, NX, S, S, FFTW_FORWARD, FFTW_ESTIMATE)
  CALL FFTW_EXECUTE_DFT(PLAN, S, S)
  CALL FFTW_DESTROY_PLAN(PLAN)
  S = VDD * S
  plan = FFTW_PLAN_DFT_2D(NY, NX, S, S, FFTW_BACKWARD, FFTW_ESTIMATE)
  CALL FFTW_EXECUTE_DFT(PLAN, S, S)
  CALL FFTW_DESTROY_PLAN(PLAN)
  call fftw_cleanup_threads()
  R = REAL(S)/NN
END FUNCTION DIPOLAR

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : X, Y
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  INTEGER :: I, J
!
  DO I = 0, NX
     DO J = 0, NY
         WRITE(FUNIT, 999) X(I), Y(J), U2(I,J)
     END DO
     WRITE(FUNIT, *)
  END DO
   999 FORMAT(2F12.4, E17.6E3)
END SUBROUTINE WRITE_DENSITY

SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
  USE COMM_DATA, ONLY : NX
  USE GPE_DATA, ONLY : X, DY
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I
!
      DO I = 0, NX 
	 DE1DX(I) = SIMP(U2(I,:), DY)
         WRITE(FUNIT, 1001) X(I), DE1DX(I)
      END DO
  1001 FORMAT(F10.2, E17.6E3)
END SUBROUTINE DENSITY_1DX

SUBROUTINE DENSITY_1DY(FUNIT, U2, DE1DY)
  USE COMM_DATA, ONLY : NY
  USE GPE_DATA, ONLY : Y, DX
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: J
!
      DO J = 0, NY 
	 DE1DY(J) = SIMP(U2(:,J), DX)
         WRITE(FUNIT, 1001) Y(J), DE1DY(J)
      END DO
  1001 FORMAT(F10.2, E17.6E3)
END SUBROUTINE DENSITY_1DY

SUBROUTINE CALCULATE_VDD()
! Calculates dipolar potential in K Space
  USE COMM_DATA, ONLY : NX, NY, NX2, NY2, PI, TWO_PI, FOU_PI3
  USE GPE_DATA, ONLY : DX, DY, VDD, DZ2, SQ2PI_DZ
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DKX, DKY
  REAL (8), DIMENSION(NX) :: KX, KX2
  REAL (8), DIMENSION(NY) :: KY, KY2
  REAL (8), DIMENSION(NX, NY) :: XI, XI2
!
  DKX = TWO_PI/(DX*NX)
  DKY = TWO_PI/(DY*NY)
!
  KX(1:NX2) = DKX*(/(I, I = 0, NX2-1)/)
  KX(NX2+1:NX) = DKX*(/(I-NX2, I = 0, NX2-1)/)
  KY(1:NY2) = DKY*(/(J, J = 0, NY2-1)/)
  KY(NY2+1:NY) = DKY*(/(J-NY2, J = 0, NY2-1)/)
!
  KX2 = KX*KX
  KY2 = KY*KY
!
  FORALL (I=1:NX) XI2(I,:) = (KX2(I) + KY2)*DZ2/2.D0
  XI = SQRT(XI2)
!
  DO I = 1, NX
     DO J = 1, NY
        IF (XI(I, J) >= 26.D0) THEN
          VDD(I,J) = -1.D0 - 3.D0*(-0.5D0/XI2(I,J)+0.75D0/XI2(I,J)**2-1.875D0/XI2(I,J)**3)
        ELSE
          VDD(I,J) = 2.D0 - 3.D0*SQRT(PI)*XI(I,J)*EXP(XI2(I,J))*ERFC(XI(I,J))
        END IF
     END DO
  END DO
  VDD = FOU_PI3*VDD/SQ2PI_DZ
END SUBROUTINE CALCULATE_VDD

!# File name : imag2dXY.f90


==> DBEC-GP/f_programs/src/imag2dXZ.f90 <==
!#  File name : imag2dXZ.f90	!# Last modified : 12 Nov 2014
!#  Fortran program for dipolar Gross-Pitaevskii equation in two-dimensional 
!#  anisotropic trap by imaginary time propagation (Fortran 90/95 Version)
!#  DBEC-GP-SCL codes are developed  and (c)copyright-ed by:
!#  R. Kishor Kumar, Paulsamy Muruganandam
!#  (Bharathidasan University, Tamil Nadu, India)
!
!#  Luis E. Young S., Sadhan K. Adhikari
!#  (UNESP - Sao Paulo State University, Brazil)
!
!#  Dusan Vudragovic, Antun Balaz                 
!#  (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)                    
!
!# Public use and modification of this code are allowed provided that the following paper is cited:  
!# R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
!
!# Citation to the following related papers will also be gratefully appreciated:
!# Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
!# C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
!
!# The authors would be grateful for all information and/or comments regarding the use of the code.
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -lfftw3 -lfftw3_threads -V -mcmodel medium -shared-intel 
!
!# (2) Oracle (Sun) Fortran Compliler
! sunf95 -fast -xautopar -V -lfftw3 -lfftw3_threads -xmodel=medium 
!
!# (3) GNU Fortran (gfortran)
! gfortran -O3 -lfftw3 -lfftw3_threads -fopenmp 
!
!#  Uses fftw3 and fftw3_threads (FFTW library)
module FFTW3
  use, intrinsic :: iso_c_binding
  include 'fftw3.f03'
end module
!
MODULE COMM_DATA
! NX, NZ : Number of space mesh points (X and Z)  
  INTEGER, PARAMETER :: NX = 256, NXX = NX-1, NX2 = NX/2 ! No. of X steps
  INTEGER, PARAMETER :: NZ = 128, NZZ = NZ-1, NZ2 = NZ/2 ! No. of Z steps
! NSTP : Number of iterations to introduce the nonlinearity. 
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 100, NPAS = 3500, NRUN = 500
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
  REAL (8), PARAMETER :: TWO_PI = 2.D0*PI, FOU_PI3 = 4.D0*PI/3.D0
  INTEGER, PARAMETER :: NO_OF_THREADS = 4
  INTEGER, PARAMETER :: NN = NZ*NX
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NZ, NX, PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		! unit of length (= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO  	! Bohr radius (scaled with AHO)
!  
  REAL (8), PARAMETER :: DZ = 0.2D0, DX = 0.2D0, DT = 0.005D0	! DZ, DX:SPACE STEPS and DT:TIME STEP 
  INTEGER, PARAMETER  :: NATOMS = 5000			! Number of Atoms
  REAL (8), PARAMETER :: AS = 100.D0*Bohr_a0	 	! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: ADD = 132.7D0*Bohr_a0		! Strength of ADD (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 0.25D0, LAMBDA = 1.5D0	! GAMMA and LAMBDA: Parameteres of Trap
  REAL (8), PARAMETER :: D_Y = 0.5D0			! D_Y: Axial Gaussian Width
!
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS
  REAL (8), PARAMETER :: GDD0 = 3.D0*ADD*NATOMS
!
! OPTION and OPTION_D decides which equation to be solved.
! OPTION=1 Solves -psi_xx-psi_zz+V(x,z)psi+G_2D|psi|^2 psi+GD_2D*F_dd(x,z)=i psi_t
! OPTION=2 Solves [-psi_xx-psi_zz+V(x,z)psi]/2+G_2D|psi|^2 psi+GD_2D*F_dd(x,z)=i psi_t
! OPTION_D=1 Solves with F_dd = 0 (For non dipolar case).
! OPTION_D=2 Solves with F_dd /= 0 (For dipolar case).
  INTEGER, PARAMETER :: OPTION = 2, OPTION_D = 2
! Z(0:NZ), X(0:NX): Space mesh, V(0:NZ,0:NX) : Potential, CP(0:NZ,0:NX): Wave function 
! and VDD(0:NZ,0:NX) : Dipolar potential in K Space.
  REAL (8), DIMENSION(0:NZ, 0:NX) :: V, R2, CP
  REAL (8), DIMENSION(0:NZ) :: Z, Z2
  REAL (8), DIMENSION(0:NX) :: X, X2
  REAL (8), DIMENSION(NZ, NX) :: VDD
  REAL (8) :: G, GD, XOP, D_Y2, SQ2PI_DY, G_2D, GD_2D
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NZ, NX
  REAL (8), DIMENSION(0:NZ) :: CALA, CGAA
  REAL (8), DIMENSION(0:NX) :: CALB, CGAB
  REAL (8) :: CT0Z, CT0X
  REAL (8) :: CA0, CB0, CA0R, CB0R
END MODULE CN_DATA 

 PROGRAM GROSS_PITAEVSKII_SSCN_2D
   USE COMM_DATA, ONLY : NZ, NX, NZ2, NX2, NSTP, NPAS, NRUN
   USE GPE_DATA
   IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh Z(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! The routine CALCULATE_VDD() used to calculate dipolar potential in K Space.
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
   INTERFACE 
     SUBROUTINE INITIALIZE(CP)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE INITIALIZE
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE CALCULATE_TRAP()
     END SUBROUTINE CALCULATE_TRAP
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE COEF()
       IMPLICIT NONE
     END SUBROUTINE COEF
   END INTERFACE
!------------------------
    INTERFACE 
    SUBROUTINE CALCULATE_VDD()
    END SUBROUTINE CALCULATE_VDD
  END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE CALCNU(CP, DT)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(IN) :: DT
     END SUBROUTINE CALCNU
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE LUZ(CP)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE LUZ
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE LUX(CP)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE LUX
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE NORM(CP, ZNORM)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(OUT) :: ZNORM
     END  SUBROUTINE NORM
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE RAD(CP2, RMS)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP2
   REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
     END  SUBROUTINE RAD
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE CHEM(CP, MU, EN)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP
       REAL (8), INTENT(OUT) :: MU, EN
     END  SUBROUTINE CHEM
   END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE DENSITY_1DZ(FUNIT, U2, DE1DZ)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DZ
    END  SUBROUTINE DENSITY_1DZ
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
    END  SUBROUTINE DENSITY_1DX
  END INTERFACE
!------------------------ END INTERFACE BLOCKS -------------------
  INTEGER :: K
  REAL (8) :: ZNORM,  MU, EN
  REAL (8), DIMENSION(0:NZ, 0:NX) :: CP2
!  <z> = RMS(1), <x> = RMS(2), <rho> = RMS(3)
  REAL (8), DIMENSION(3) :: RMS
  REAL (8) :: GSTP, GDSTP, T1, T2  
  REAL (8), DIMENSION(0:NZ) :: DEN1Z
  REAL (8), DIMENSION(0:NX) :: DEN1X
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!  
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!
  SELECT CASE (OPTION_D)
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION_D', OPTION_D
      STOP
  END SELECT
!   
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE(CP)
!
  OPEN(7, FILE = 'imag2dXZ-out.txt')
  OPEN(4, FILE = 'imag2dXZ-rms.txt')
! 
  WRITE(7,900) OPTION, OPTION_D
  WRITE(4,900) OPTION, OPTION_D
  WRITE(7,*) 
  WRITE(4,*) 
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0, ADD/Bohr_a0
  WRITE(7,910) G0, GDD0
  WRITE(7,903) G_2D, GD_2D
  WRITE(7,904) GAMMA, LAMBDA
  WRITE(7,909) D_Y
  WRITE(7,*)
  WRITE(7,905) NX, NZ
  WRITE(7,906) DX, DZ 
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*)
  900 FORMAT(' Imaginary time propagation 2dXZ,   OPTION = ',I3, ', OPTION_D =',I3)
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0, Dipolar ADD =',F9.2,'*a0')
  910 FORMAT('  Nonlinearity G_3D =',F11.4, ', Strength of DDI GD_3D =', F12.5)
  903 FORMAT('  Nonlinearity G_2D =',F11.4, ', Strength of DDI GD_2D =', F12.5)
  904 FORMAT('  Parameters of trap: GAMMA =',F7.2, ', LAMBDA =',F7.2)
  909 FORMAT('  Axial Gaussian Width =',F7.2)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NZ = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DZ = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! CALCULATE_VDD() calculates dipolar potential in K Space.
  IF (OPTION_D == 2) CALL CALCULATE_VDD()
! NORM() calculates norm and restores normalization.
  CALL NORM(CP, ZNORM)
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
  CP2 = CP * CP 
! RAD() calculates the r.m.s radius RMS.
  CALL RAD(CP2, RMS) 
!
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NZ2, NX2)
  WRITE (4, 1001)
  WRITE (4, 1012)
  WRITE (4, 1001)
  WRITE (4, 1013) RMS(1:3)
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 5X, '<rho>', 5X, '|Psi(0,0)|^2')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.5, 2F11.5)
  1012 FORMAT ('Values of rms size:', 8X, '<z>', 13X, '<x>', 13X, '<rho>')
  1013 FORMAT (11X, 'Initial:', F14.5, 2F16.5)
!
!   OPEN(21, FILE = 'imag2dXZ-den-init.txt')
!   OPEN(11, FILE = 'imag2dXZ-den-init1d_Z.txt')
!   OPEN(12, FILE = 'imag2dXZ-den-init1d_X.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CALL DENSITY_1DZ(11, CP2, DEN1Z)
!   CALL DENSITY_1DX(12, CP2, DEN1X)
!   CLOSE(21)
!   CLOSE(11)
!   CLOSE(12)
!   
    IF(NSTP /= 0)THEN
      GSTP =  XOP * G_2D / DFLOAT(NSTP)
      GDSTP =  XOP * GD_2D / DFLOAT(NSTP)    
      G = 0.D0
      GD = 0.D0
      DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
	G = G + GSTP
	GD = GD + GDSTP
	CALL CALCNU(CP, DT)
	CALL LUZ(CP)
	CALL LUX(CP)
	CALL NORM(CP,ZNORM)
      END DO
      CALL CHEM(CP, MU, EN)
      CP2 = CP * CP
      CALL RAD(CP2, RMS)
      WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NZ2, NX2)
      WRITE (4, 1015) RMS(1:3)
      1005 FORMAT('After NSTP iter.:', F8.4, 2F12.5, 2F11.5)
      1015 FORMAT (2X, 'After NSTP iter.:', F14.5, 2F16.5)
!
!   OPEN(21, FILE = 'imag2dXZ-den-nstp.txt')
!   OPEN(11, FILE = 'imag2dXZ-den-nstp1d_Z.txt')
!   OPEN(12, FILE = 'imag2dXZ-den-nstp1d_X.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CALL DENSITY_1DZ(11, CP2, DEN1Z)
!   CALL DENSITY_1DX(12, CP2, DEN1X)
!   CLOSE(21)
!   CLOSE(11)
!   CLOSE(12)
! 
    ELSE
     G = XOP * G_2D
     GD = XOP * GD_2D
    END IF
!
  DO K = 1, NPAS ! NPAS iterations transient
     CALL CALCNU(CP, DT)
     CALL LUZ(CP)
     CALL LUX(CP)
     CALL NORM(CP,ZNORM)
  END DO
  CALL CHEM(CP, MU, EN)
  CP2 = CP*CP
  CALL RAD(CP2, RMS)
  WRITE (7, 1007) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NZ2, NX2)
  WRITE (4, 1017) RMS(1:3)
  1007 FORMAT('After NPAS iter.:',F8.4, 2F12.5, 2F11.5)
  1017 FORMAT (2X, 'After NPAS iter.:', F14.5, 2F16.5)
!
!   OPEN(21, FILE = 'imag2dXZ-den-npas.txt')
!   OPEN(11, FILE = 'imag2dXZ-den-npas1d_Z.txt')
!   OPEN(12, FILE = 'imag2dXZ-den-npas1d_X.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CALL DENSITY_1DZ(11, CP2, DEN1Z)
!   CALL DENSITY_1DX(12, CP2, DEN1X)
!   CLOSE(21)
!   CLOSE(11)
!   CLOSE(12)
!   
  DO K = 1, NRUN ! NRUN iterations to check convergence
     CALL CALCNU(CP, DT)
     CALL LUZ(CP)
     CALL LUX(CP)
     CALL NORM(CP,ZNORM)
  END DO
  CALL CHEM(CP, MU, EN)
  CP2 = CP*CP
  CALL RAD(CP2, RMS)
  WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NZ2, NX2)
  WRITE (7, 1001)
  WRITE (4, 1019) RMS(1:3)
  WRITE (4, 1001)
  1006 FORMAT('After NRUN iter.:',F8.4, 2F12.5, 2F11.5)
  1019 FORMAT (2X, 'After NRUN iter.:', F14.5, 2F16.5)
!
  OPEN(21, FILE = 'imag2dXZ-den.txt')
  OPEN(11, FILE = 'imag2dXZ-den1d_z.txt')
  OPEN(12, FILE = 'imag2dXZ-den1d_x.txt')
  CALL WRITE_DENSITY(21, CP2)
  CALL DENSITY_1DZ(11, CP2, DEN1Z)
  CALL DENSITY_1DX(12, CP2, DEN1X)
  CLOSE(21)
  CLOSE(11)
  CLOSE(12)
!
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
!
END PROGRAM GROSS_PITAEVSKII_SSCN_2D

SUBROUTINE INITIALIZE(CP)
  ! Routine that initizlizes the constant and variables.
  ! Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NZ, NX, NZ2, NX2, PI
  USE GPE_DATA, ONLY : LAMBDA, GAMMA, D_Y, D_Y2, SQ2PI_DY, DZ, DX, Z, Z2, X, X2, R2, G0, GDD0, G_2D, GD_2D
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), DIMENSION(0:NZ,0:NX):: TMP2D
  REAL (8) :: QR_AL
  INTEGER :: I
!
  D_Y2 = D_Y*D_Y	
  SQ2PI_DY = SQRT(2.D0*PI)*D_Y
  G_2D = G0/SQ2PI_DY		! G and GD are divided by Sqrt[2 pi] * D_Y
  GD_2D = GDD0/SQ2PI_DY
  QR_AL = SQRT(SQRT(LAMBDA*GAMMA)/PI)
!
  FORALL (I=0:NZ) Z(I) = (I-NZ2)*DZ
  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  Z2 = Z*Z
  X2 = X*X
!  
   FORALL (I=0:NZ) 
     R2(I,:) = Z2(I) + X2
     TMP2D(I,:) = (LAMBDA*Z2(I) + GAMMA*X2)/2.D0
   END FORALL
   CP = QR_AL*EXP(-TMP2D)   
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
  ! Calculates the harmonic oscillator potential term V.
  USE COMM_DATA, ONLY : NZ
  USE GPE_DATA, ONLY : XOP, V, Z2, X2, LAMBDA, GAMMA   
  IMPLICIT NONE
  INTEGER :: I
  REAL (8) :: AL2, BL2
!  
  AL2 = LAMBDA*LAMBDA
  BL2 = GAMMA*GAMMA
  FORALL (I=0:NZ) V(I,:) =  XOP*(AL2*Z2(I) + BL2*X2)/2.D0
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
  ! Calculates the coefficients needed in subroutine LUZ and LUX. 
  USE COMM_DATA, ONLY : NZZ, NXX
  USE GPE_DATA, ONLY : DZ, DX, DT
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DZ2, DX2
  REAL (8) :: DZZ, DXX
!
  DZ2 = DZ*DZ   ! Generating the Coefficients for the
  DX2 = DX*DX   ! C-N method (to solve the spatial part)           
  DZZ = 1.D0/DZ2
  DXX = 1.D0/DX2
  CA0 = 1.D0+DT*DZZ
  CA0R = 1.D0-DT*DZZ
  CB0 = 1.D0+DT*DXX
  CB0R = 1.D0-DT*DXX
!
  CT0Z = -DT*DZZ/2.D0
  CALA(NZZ) = 0.D0
  CGAA(NZZ) = -1.D0/CA0
  DO I = NZZ, 1, -1
     CALA(I-1) = CT0Z*CGAA(I)
     CGAA(I-1) = -1.D0/(CA0+CT0Z*CALA(I-1))
  END DO
!
  CT0X = -DT*DXX/2.D0
  CALB(NXX) = 0.D0
  CGAB(NXX) = -1.D0/CB0
  DO J = NXX, 1, -1
     CALB(J-1) = CT0X*CGAB(J)
     CGAB(J-1) = -1.D0/(CB0+CT0X*CALB(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
  ! Solves the partial differential equation with the potential and 
  ! the nonlinear term.
  USE COMM_DATA, ONLY : NZ, NX, NZZ, NXX
  USE GPE_DATA, ONLY : V, G, GD, OPTION_D
  IMPLICIT NONE
!----------------------------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:,:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
!----------------------------------------------------------------------
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NZ,0:NX) :: P2, TMP2D, DP
!
  P2 = CP*CP
!  
  SELECT CASE (OPTION_D)
    CASE (1)
      TMP2D = V + G*P2
    CASE (2)
      DP(:NZZ,:NXX) = DIPOLAR(P2(:NZZ,:NXX))
      DP(NZ,:) = DP(0,:)
      DP(:,NX) = DP(:,0)
      TMP2D = V + G*P2 + GD*DP
  END SELECT  
!  
  CP = CP*EXP(-DT*TMP2D)
END SUBROUTINE CALCNU

SUBROUTINE LUZ(CP)
  ! Solves the partial differential equation only with the Z-space
  ! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NZ, NX, NZZ
  USE CN_DATA, ONLY :  CA0R, CT0Z, CALA, CGAA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I
  REAL (8) :: CBE(0:NZZ,0:NX), CZZ(0:NX)
!  
  CBE(NZZ,:) = CP(NZZ,:)
  DO I = NZZ, 1, -1
     CZZ = -CT0Z*CP(I+1,:)+CA0R*CP(I,:)-CT0Z*CP(I-1,:)
     CBE(I-1,:) = CGAA(I)*(CT0Z*CBE(I,:)-CZZ)
  END DO
!-----------------------------
! Boundary condition periodic:
!  DO I = 0, NZZ
!     CP(I+1,:) = CALA(I)*CP(I,:) + CBE(I,:)
!  END DO
!  CP(0,:) = CP(NZ,:)
!  CP(1,:) = CP(NZZ,:)
!-----------------------------
! Boundary condition reflecting 
  CP(0,:) = 0.D0
  DO I = 0, NZZ
     CP(I+1,:) = CALA(I)*CP(I,:) + CBE(I,:)
  END DO
  CP(NZ,:) = 0.D0
!-----------------------------
END SUBROUTINE LUZ

SUBROUTINE LUX(CP)
  ! Solves the partial differential equation only with the X-space
  ! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NZ, NX, NXX
  USE CN_DATA, ONLY :  CB0R, CT0X, CALB, CGAB
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: J
  REAL (8) :: CBE(0:NZ,0:NXX), CXX(0:NZ)
!  
  CBE(:,NXX) = CP(:,NXX)
  DO J = NXX, 1, -1
     CXX = -CT0X*CP(:,J+1)+CB0R*CP(:,J)-CT0X*CP(:,J-1)
     CBE(:,J-1) = CGAB(J)*(CT0X*CBE(:,J)-CXX)
  END DO
!-----------------------------
! Boundary condition periodic:
!  DO J = 0, NXX
!     CP(:,J+1) = CALB(J)*CP(:,J) + CBE(:,J)
!  END DO
!  CP(:,0) = CP(:,NX)
!  CP(:,1) = CP(:,NXX)
!-----------------------------
! Boundary condition reflecting: 
  CP(:,0) = 0.D0
  DO J = 0, NXX
     CP(:,J+1) = CALB(J)*CP(:,J) + CBE(:,J)
  END DO
  CP(:,NX) = 0.D0
!-----------------------------
END SUBROUTINE LUX

SUBROUTINE NORM(CP, ZNORM)
  ! Calculates the normalization of the wave function and sets it to unity.
  USE GPE_DATA, ONLY : DZ, DX
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DZ, DX) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DZ, DX
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
!----------------------------------------------------------------------    
  REAL (8), DIMENSION(0:SIZE(CP,1)-1,0:SIZE(CP,2)-1) :: TMP2D
!
  TMP2D = CP*CP
  ZNORM = SQRT(INTEGRATE(TMP2D, DZ, DX))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(P, RMS) ! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NZ, NX
  USE GPE_DATA, ONLY : DZ, DX, R2, Z2, X2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(IN) :: P
    REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DZ, DX) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DZ, DX
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
!----------------------------------------------------------------------
  INTEGER :: I,J
  REAL (8), DIMENSION(0:SIZE(P,1)-1,0:SIZE(P,2)-1) :: TMP2D
!
  FORALL(J=0:NX) TMP2D(:,J) = Z2*P(:,J)
   RMS(1) = SQRT(INTEGRATE(TMP2D, DZ, DX))
  FORALL(I=0:NZ) TMP2D(I,:) = X2*P(I,:)
   RMS(2) = SQRT(INTEGRATE(TMP2D, DZ, DX))
  TMP2D = R2*P
   RMS(3) = SQRT(INTEGRATE(TMP2D, DZ, DX))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
  ! Calculates the chemical potential MU and energy EN.  CP is the wave
  ! function, V is the potential and G is the nonlinearity.
  USE COMM_DATA, ONLY : NZ, NX, NZZ, NXX
  USE GPE_DATA, ONLY : DZ, DX, V, G, GD, OPTION_D
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DZ) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DZ
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DZ, DX) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DZ, DX
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
!----------------------------------------------------------------------
   INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:,:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
 !-------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:SIZE(CP,1)-1, 0:SIZE(CP,2)-1) :: DP, DPZ, DPX, P2, GP2 
  REAL (8), DIMENSION(0:SIZE(CP,1)-1, 0:SIZE(CP,2)-1) :: DP2, TMP2D, EMP2D, GDP
!
  DO I = 0, NZ
    DPX(I,:) = DIFF(CP(I,:), DX)
  END DO
  DO I = 0, NX
    DPZ(:,I) = DIFF(CP(:,I), DZ)
  END DO
!
  P2 = CP*CP
  GP2 = G*P2
  DP2 = DPZ*DPZ + DPX*DPX    
! 
  SELECT CASE (OPTION_D)
    CASE (1)
      TMP2D = (V + GP2)*P2 + DP2
      EMP2D = (V + GP2/2.D0)*P2 + DP2
    CASE (2)  
      DP(:NZZ, :NXX) = DIPOLAR(P2(:NZZ, :NXX))
      DP(NZ,:) = DP(0,:)
      DP(:,NX) = DP(:,0)
      GDP = GD*DP
      TMP2D = (V + GP2 + GDP)*P2 + DP2
      EMP2D = (V + GP2/2.D0 + GDP/2.D0)*P2 + DP2
  END SELECT
!  
  MU = INTEGRATE(TMP2D, DZ, DX)
  EN = INTEGRATE(EMP2D, DZ, DX)
END SUBROUTINE CHEM

FUNCTION INTEGRATE(U, DZ, DX) RESULT(RES)
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U
  REAL (8), INTENT (IN) :: DZ, DX
  REAL (8) :: RES
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DZ)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DZ
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------  
  REAL (8), DIMENSION(0:SIZE(U,1)-1) :: TMP1D
  INTEGER :: I, NZ
!
  NZ = SIZE(U,1)-1 
  FORALL (I = 0:NZ) TMP1D(I) = SIMP(U(I,0:), DX)
  RES = SIMP(TMP1D, DZ)
END FUNCTION INTEGRATE

PURE FUNCTION SIMP(F, DZ)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DZ space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DZ
  REAL (8) :: SIMP
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  SIMP = DZ*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DZ) RESULT (DP)
  ! Computes the first derivative DP of P using
  ! Richardsonextrapolation formula. The derivative at the  
  ! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DZ
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DZ)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DZ)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DZ)
  DP(N) = 0.D0
END FUNCTION DIFF

FUNCTION DIPOLAR(U) RESULT(R)
! Evaluate dipolar term in the GP equation using FFT 
! Uses external routine from FFTW3
  USE COMM_DATA, ONLY : NZ, NX, NN, NO_OF_THREADS
  USE GPE_DATA, ONLY : VDD
  USE FFTW3, ONLY : C_PTR, C_INT, FFTW_FORWARD, FFTW_BACKWARD, FFTW_ESTIMATE, &
          fftw_init_threads, fftw_plan_with_nthreads, fftw_cleanup_threads,   &
          fftw_plan_dft_2d, fftw_execute_dft, fftw_destroy_plan
  IMPLICIT NONE
  REAL (8), DIMENSION(:,:), INTENT(IN) :: U
  REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: R 
  COMPLEX (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: S
  INTEGER(C_INT) :: ok
  TYPE(C_PTR) :: PLAN
!
  ok = fftw_init_threads()
  call fftw_plan_with_nthreads(NO_OF_THREADS)
  S = U
  plan = FFTW_PLAN_DFT_2D(NX, NZ, S, S, FFTW_FORWARD, FFTW_ESTIMATE)
  CALL FFTW_EXECUTE_DFT(PLAN, S, S)
  CALL FFTW_DESTROY_PLAN(PLAN)
  S = VDD * S
  plan = FFTW_PLAN_DFT_2D(NX, NZ, S, S, FFTW_BACKWARD, FFTW_ESTIMATE)
  CALL FFTW_EXECUTE_DFT(PLAN, S, S)
  CALL FFTW_DESTROY_PLAN(PLAN)
  call fftw_cleanup_threads()
  R = REAL(S)/NN
END FUNCTION DIPOLAR

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : NZ, NX
  USE GPE_DATA, ONLY : Z, X
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  INTEGER :: I, J
!
  DO I = 0, NZ
     DO J = 0, NX
         WRITE(FUNIT, 999) Z(I), X(J), U2(I,J)
     END DO
     WRITE(FUNIT, *)
  END DO
   999 FORMAT(2F12.4, E17.6E3)
END SUBROUTINE WRITE_DENSITY

SUBROUTINE DENSITY_1DZ(FUNIT, U2, DE1DZ)
  USE COMM_DATA, ONLY : NZ
  USE GPE_DATA, ONLY : Z, DX
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DZ
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DZ) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DZ
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I
!
      DO I = 0, NZ 
	 DE1DZ(I) = SIMP(U2(I,:), DX)
         WRITE(FUNIT, 1001) Z(I), DE1DZ(I)
      END DO
  1001 FORMAT(F10.2, E17.6E3)
END SUBROUTINE DENSITY_1DZ

SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
  USE COMM_DATA, ONLY : NX
  USE GPE_DATA, ONLY : X, DZ
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DZ) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DZ
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: J
!
      DO J = 0, NX 
	 DE1DX(J) = SIMP(U2(:,J), DZ)
         WRITE(FUNIT, 1001) X(J), DE1DX(J)
      END DO
  1001 FORMAT(F10.2, E17.6E3)
END SUBROUTINE DENSITY_1DX

SUBROUTINE CALCULATE_VDD()
! Calculates dipolar potential in K Space
  USE COMM_DATA, ONLY : NZ, NX, NZ2, NX2, PI, TWO_PI, FOU_PI3
  USE GPE_DATA, ONLY : DZ, DX, VDD, D_Y2, SQ2PI_DY
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DKZ, DKX
  REAL (8), DIMENSION(NZ) :: KZ, KZ2
  REAL (8), DIMENSION(NX) :: KX, KX2
  REAL (8), DIMENSION(NZ, NX) :: ZI, ZI2
!
  DKZ = TWO_PI/(DZ*NZ)
  DKX = TWO_PI/(DX*NX)
!
  KZ(1:NZ2) = DKZ*(/(I, I = 0, NZ2-1)/)
  KZ(NZ2+1:NZ) = DKZ*(/(I-NZ2, I = 0, NZ2-1)/)
  KX(1:NX2) = DKX*(/(J, J = 0, NX2-1)/)
  KX(NX2+1:NX) = DKX*(/(J-NX2, J = 0, NX2-1)/)
!
  KZ2 = KZ*KZ
  KX2 = KX*KX
!
  FORALL (I=1:NZ) ZI2(I,:) = (KZ2(I) + KX2)*D_Y2/2.D0
  ZI = SQRT(ZI2)
!
  DO I = 1, NZ
     DO J = 1, NX
        IF (ZI(I, J) >= 26.D0) THEN
	  VDD(I,J) = -1.D0 + 3.D0*(KZ2(I)*D_Y2/2.D0)/ZI2(I,J)
        ELSE
          VDD(I,J) = -1.D0 + 3.D0*SQRT(PI)*(KZ2(I)*D_Y2/2.D0)/ZI(I,J)*EXP(ZI2(I,J))*ERFC(ZI(I,J))
        END IF
        IF(ABS(KX(J)).LT.0.01.AND.ABS(KZ(I)).LT.0.01) VDD(I,J) = -1.D0  
     END DO
  END DO
  VDD = FOU_PI3 * VDD/SQ2PI_DY
END SUBROUTINE CALCULATE_VDD

!# File name : imag2dXZ.f90


==> DBEC-GP/f_programs/src/imag3d.f90 <==
!#  File name : imag3d.f90	!# Last modified : 11 Nov 2014
!#  Fortran program for dipolar Gross-Pitaevskii equation in three-dimensional 
!#  anisotropic trap by imaginary time propagation (Fortran 90/95 Version)
!#  DBEC-GP-SCL codes are developed and (c)copyright-ed  by:
!#  R. Kishor Kumar, Paulsamy Muruganandam
!#  (Bharathidasan University, Tamil Nadu, India)
!
!#  Luis E. Young S., Sadhan K. Adhikari
!#  (UNESP - Sao Paulo State University, Brazil)
!
!#  Dusan Vudragovic, Antun Balaz                 
!#  (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
!
!# Public use and modification of this code are allowed provided that the following paper is cited:  
!# R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128 
!
!# Citation to the following related papers will also be gratefully appreciated:
!# Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
!# C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
!
!# The authors would be grateful for all information and/or comments regarding the use of the code.
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -lfftw3 -lfftw3_threads -V -mcmodel medium -shared-intel 
!
!# (2) Oracle (Sun) Fortran Compliler
! sunf95 -fast -xautopar -V -lfftw3 -lfftw3_threads -xmodel=medium 
!
!# (3) GNU Fortran (gfortran)
! gfortran -O3 -lfftw3 -lfftw3_threads -fopenmp 
!
!#  Uses fftw3 and fftw3_threads (FFTW library)
module FFTW3
  use, intrinsic :: iso_c_binding
  include 'fftw3.f03'
end module
!
MODULE COMM_DATA
! NX, NY, NZ : Number of space mesh points (X, Y and Z)  
  INTEGER, PARAMETER :: NX = 128, NXX = NX-1, NX2 = NX/2
  INTEGER, PARAMETER :: NY = 96, NYY = NY-1, NY2 = NY/2
  INTEGER, PARAMETER :: NZ = 80, NZZ = NZ-1, NZ2 = NZ/2
! NSTP : Number of iterations to introduce the nonlinearity.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 100, NPAS = 800, NRUN = 100
  INTEGER, PARAMETER :: NO_OF_THREADS = 4 ! CPU: Quad Core, Single Socket
  INTEGER, PARAMETER :: NNN = NX*NY*NZ
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY, NZ, PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		! unit of length (= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO  	! Bohr radius (scaled with AHO)
!  
  REAL (8), PARAMETER :: DX = 0.2D0, DY = DX, DZ = DX	! DX, DY, DZ : SPACE STEPS
  REAL (8), PARAMETER :: DT = 0.005D0			! DT : TIME STEP   
  INTEGER, PARAMETER :: NATOMS = 5000			! Number of Atoms
  REAL (8), PARAMETER :: AS = 100.D0*Bohr_a0	 	! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: ADD = 132.7D0*Bohr_a0		! Dipolar length  (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 0.5D0, NU = 1.D0, LAMBDA = 1.5D0	! GAMMA, NU, LAMBDA : Parameteres of Trap
!
  REAL (8), PARAMETER :: CUTOFF = 10.D0     		!Dipolar potential cut off
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS
  REAL (8), PARAMETER :: GDD0 = 3.D0*ADD*NATOMS
!
! OPTION and OPTION_D decides which equation to be solved.
! OPTION=1 Solves -psi_xx-psi_yy-psi_zz+V(x,y,z)psi+G0|psi|^2 psi+GDD0*F_dd(x,y,z)=i psi_t
! OPTION=2 Solves [-psi_xx-psi_yy-psi_zz+V(x,y,z)psi]/2+G0|psi|^2 psi+GDD0*F_dd(x,y,z)=i psi_t
! OPTION_D=1 Solves with F_dd = 0 (For non dipolar case).
! OPTION_D=2 Solves with F_dd /= 0 (For dipolar case).
  INTEGER, PARAMETER :: OPTION = 2, OPTION_D = 2
! X(0:NX), Y(0:NY), Z(0:NZ) : Space mesh, V(0:NX,0:NY,0:NZ) : Potential, 
! CP(0:NX,0:NY,0:NZ) : Wave function and VDD(0:NX,0:NY,0:NZ) : Dipolar potential in K Space.
  REAL (8), DIMENSION(0:NX) :: X, X2
  REAL (8), DIMENSION(0:NY) :: Y, Y2
  REAL (8), DIMENSION(0:NZ) :: Z, Z2 
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: V, R2, CP
  COMPLEX (8), DIMENSION(NX, NY, NZ) :: VDD
  REAL (8) :: G, GD, XOP
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY, NZ
  REAL (8), DIMENSION(0:NX) :: CALA, CGAA
  REAL (8), DIMENSION(0:NY) :: CALB, CGAB
  REAL (8), DIMENSION(0:NZ) :: CALC, CGAC
  REAL (8) :: CT0X, CT0Y, CT0Z
  REAL (8) :: CA0, CB0, CC0, CA0R, CB0R, CC0R
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_3D
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, NSTP, NPAS, NRUN
  USE GPE_DATA
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! The routine CALCULATE_VDD() used to calculate dipolar potential in K Space.
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ interface blocks -----------------------       
  INTERFACE 
    SUBROUTINE INITIALIZE()
    END SUBROUTINE INITIALIZE
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE COEF()
    END SUBROUTINE COEF
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_VDD()
    END SUBROUTINE CALCULATE_VDD
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LUX(CP)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUX
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LUY(CP)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUY
  END INTERFACE
!------------------------ 
  INTERFACE 
    SUBROUTINE LUZ(CP)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE RAD(CP2, RMS)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP2
      REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END SUBROUTINE CHEM
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE WRITE_2DXY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_2DXY
  END INTERFACE
!----------------------------
  INTERFACE
    SUBROUTINE WRITE_2DXZ(FUNIT, U2)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_2DXZ
  END INTERFACE
!----------------------------
  INTERFACE
    SUBROUTINE DEN2DYZ(FUNIT, U2, DE2DYZ)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DYZ
    END  SUBROUTINE DEN2DYZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN1DY(FUNIT, U2, DE1DY)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
    END  SUBROUTINE DEN1DY
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE WRITE_3D(FUNIT, U2)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_3D
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN1DZ(FUNIT, U2, DE1DZ)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DZ
    END  SUBROUTINE DEN1DZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN1DX(FUNIT, U2, DE1DX)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
    END  SUBROUTINE DEN1DX
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN2DXZ(FUNIT, U2, DE2DXZ)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DXZ
    END  SUBROUTINE DEN2DXZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN2DXY(FUNIT, U2, DE2DXY)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DXY
    END  SUBROUTINE DEN2DXY
  END INTERFACE
!-------------------- END INTERFACE BLOCKS -----------------------
  INTEGER :: K
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: CP2
!  <r> = RMS(1), <x> = RMS(2), <y> = RMS(3), <z> = RMS(4)
  REAL (8), DIMENSION(4) :: RMS
  REAL (8) :: ZNORM, MU, EN, T1, T2 
  REAL (8) :: GSTP, GDSTP   
  REAL (8), DIMENSION(0:NZ) :: DEN1Z 
  REAL (8), DIMENSION(0:NX, 0:NY) :: DEN2XY
  REAL (8), DIMENSION(0:NX) :: DEN1X 
  REAL (8), DIMENSION(0:NX, 0:NZ) :: DEN2XZ
  REAL (8), DIMENSION(0:NY, 0:NZ) :: DEN2YZ
  REAL (8), DIMENSION(0:NY) :: DEN1Y
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!  
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!
  SELECT CASE (OPTION_D)
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION_D', OPTION_D
      STOP
  END SELECT
!  
  OPEN(7, FILE = 'imag3d-out.txt')
  OPEN(4, FILE = 'imag3d-rms.txt')
!
  WRITE(7,900) OPTION, OPTION_D
  WRITE(4,900) OPTION, OPTION_D
  WRITE(7,*) 
  WRITE(4,*) 
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0, ADD/Bohr_a0
  WRITE(7,903) G0, GDD0
  WRITE(7,904) GAMMA, NU, LAMBDA
  WRITE(7,*)
  WRITE(7,905) NX, NY, NZ
  WRITE(7,906) DX, DY, DZ
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,909) CUTOFF 
  WRITE(7,*)
  900 FORMAT(' Imaginary time propagation 3D, OPTION =',I3, ', OPTION_D =',I3)
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0, Dipolar ADD =',F9.2,'*a0')
  903 FORMAT('  Nonlinearity G_3D =',F11.4, ', Strength of DDI GD_3D =', F12.5)
  904 FORMAT('  Parameters of trap: GAMMA =',F7.4, ', NU =',F7.4, ', LAMBDA =',F7.4)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NY = ', I8, ', NZ = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DY = ', F10.6, ', DZ = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
  909 FORMAT('   Dipolar Cut off:   R = ', F10.3)
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! CALCULATE_VDD() calculates dipolar potential in K Space.  
  IF (OPTION_D == 2) CALL CALCULATE_VDD()      
!
! NORM() calculates norm and restores normalization.
  CALL NORM(CP, ZNORM)
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
  CP2 = CP*CP
! RAD() calculates the r.m.s radius RMS.
  CALL RAD(CP2, RMS)
!
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2) 
  WRITE (4, 1001)
  WRITE (4, 1012)
  WRITE (4, 1001)
  WRITE (4, 1013) RMS(1:4) 
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 5X, '<r>', 5X, '|Psi(0,0,0)|^2')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.5, 2F11.5)
  1012 FORMAT ('Values of rms size:', 5X, '<r>', 10X, '<x>', 10X, '<y>', 10X, '<z>')
  1013 FORMAT (11X, 'Initial:', F12.5, 3F13.5)
! 
!    OPEN(31, FILE = 'imag3d-den-init.txt')
!    CALL WRITE_3D(31, CP2)
!    CLOSE(31)
!  
!    OPEN(11, FILE = 'imag3d-den-init1d_z.txt')
!    OPEN(12, FILE = 'imag3d-den-init1d_x.txt')
!    OPEN(13, FILE = 'imag3d-den-init1d_y.txt')
!    CALL DEN1DZ(11, CP2, DEN1Z)
!    CALL DEN1DX(12, CP2, DEN1X)
!    CALL DEN1DY(13, CP2, DEN1Y)
!    CLOSE(11)
!    CLOSE(12)
!    CLOSE(13)
! 
  !OPEN(21, FILE = 'imag3d-den-init2d_xz.txt')
  !OPEN(22, FILE = 'imag3d-den-init2d_xy.txt')
  !OPEN(23, FILE = 'imag3d-den-init2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  !CALL DEN2DXY(22, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  !CLOSE(22)
  !CLOSE(23)

  !OPEN(32, FILE = 'imag3d-den-init3d_x0z.txt')
  !OPEN(33, FILE = 'imag3d-den-init3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)
  !CALL WRITE_2DXY(33, CP2)
  !CLOSE(32)
  !CLOSE(33)
!
  IF(NSTP /= 0)THEN
    GSTP =  XOP*G0/DFLOAT(NSTP)
    GDSTP =  XOP*GDD0/DFLOAT(NSTP)    
    G = 0.D0
    GD = 0.D0
!
   DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
     GD = GD + GDSTP
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL LUZ(CP)
     CALL NORM(CP, ZNORM)
   END DO
    CALL CHEM(CP, MU, EN)
    CP2 = CP*CP
    CALL RAD(CP2, RMS)
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (4, 1015) RMS(1:4)
    1005 FORMAT('After NSTP iter.:', F8.4, 2F12.5, 2F11.5)
    1015 FORMAT (2X, 'After NSTP iter.:', F12.5, 3F13.5)
!
!   OPEN(31, FILE = 'imag3d-den-nstp.txt')
!   CALL WRITE_3D(31, CP2)
!   CLOSE(31)
! 
!   OPEN(11, FILE = 'imag3d-den-nstp1d_z.txt')
!   OPEN(12, FILE = 'imag3d-den-nstp1d_x.txt')
!   OPEN(13, FILE = 'imag3d-den-nstp1d_y.txt')
!   CALL DEN1DZ(11, CP2, DEN1Z)
!   CALL DEN1DX(12, CP2, DEN1X)
!   CALL DEN1DY(13, CP2, DEN1Y)
!   CLOSE(11)
!   CLOSE(12)
!   CLOSE(13)
! 
  !OPEN(21, FILE = 'imag3d-den-nstp2d_xz.txt')
  !OPEN(22, FILE = 'imag3d-den-nstp2d_xy.txt')
  !OPEN(23, FILE = 'imag3d-den-nstp2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  !CALL DEN2DXY(22, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  !CLOSE(22)
  !CLOSE(23)

  !OPEN(32, FILE = 'imag3d-den-nstp3d_x0z.txt')
  !OPEN(33, FILE = 'imag3d-den-nstp3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)
  !CALL WRITE_2DXY(33, CP2)
  !CLOSE(32)
  !CLOSE(33)
!
  ELSE
     G= XOP*G0
     GD= XOP*GDD0
  END IF
!
  DO K = 1, NPAS ! NPAS iterations transient
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL LUZ(CP)
     CALL NORM(CP, ZNORM)
  END DO
  CALL CHEM(CP, MU, EN)
  CP2 = CP*CP
  CALL RAD(CP2, RMS)
  WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
  WRITE (4, 1016) RMS(1:4)
  1006 FORMAT('After NPAS iter.:',F8.4, 2F12.5, 2F11.5)
  1016 FORMAT (2X, 'After NPAS iter.:', F12.5, 3F13.5)
!
!   OPEN(31, FILE = 'imag3d-den-npas.txt')
!   CALL WRITE_3D(31, CP2)
!   CLOSE(31)
! 
!   OPEN(11, FILE = 'imag3d-den-npas1d_z.txt')
!   OPEN(12, FILE = 'imag3d-den-npas1d_x.txt')
!   OPEN(13, FILE = 'imag3d-den-npas1d_y.txt')
!   CALL DEN1DZ(11, CP2, DEN1Z)
!   CALL DEN1DX(12, CP2, DEN1X)
!   CALL DEN1DY(13, CP2, DEN1Y)
!   CLOSE(11)
!   CLOSE(12)
!   CLOSE(13)
! 
  !OPEN(21, FILE = 'imag3d-den-npas2d_xz.txt')
  !OPEN(22, FILE = 'imag3d-den-npas2d_xy.txt')
  !OPEN(23, FILE = 'imag3d-den-npas2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  !CALL DEN2DXY(22, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  !CLOSE(22)
  !CLOSE(23)

  !OPEN(32, FILE = 'imag3d-den-npas3d_x0z.txt')
  !OPEN(33, FILE = 'imag3d-den-npas3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)
  !CALL WRITE_2DXY(33, CP2)
  !CLOSE(32)
  !CLOSE(33)
!
  DO K = 1, NRUN ! NRUN iterations to check convergence
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL LUZ(CP)
     CALL NORM(CP, ZNORM)
  END DO
  CALL CHEM(CP, MU, EN)
  CP2 = CP*CP
  CALL RAD(CP2, RMS)
  WRITE (7, 1007) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
  WRITE (7, 1001)
  WRITE (4, 1017) RMS(1:4)
  WRITE (4, 1001)
  1007 FORMAT('After NRUN iter.:',F8.4, 2F12.5, 2F11.5)
  1017 FORMAT (2X, 'After NRUN iter.:', F12.5, 3F13.5)
!
  OPEN(31, FILE = 'imag3d-den.txt')
  CALL WRITE_3D(31, CP2)
  CLOSE(31)

  OPEN(11, FILE = 'imag3d-den1d_z.txt')
  OPEN(12, FILE = 'imag3d-den1d_x.txt')
  OPEN(13, FILE = 'imag3d-den1d_y.txt')
  CALL DEN1DZ(11, CP2, DEN1Z)
  CALL DEN1DX(12, CP2, DEN1X)
  CALL DEN1DY(13, CP2, DEN1Y)
  CLOSE(11)
  CLOSE(12)
  CLOSE(13)

  !OPEN(21, FILE = 'imag3d-den2d_xz.txt')
  !OPEN(22, FILE = 'imag3d-den2d_xy.txt')
  !OPEN(23, FILE = 'imag3d-den2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  !CALL DEN2DXY(22, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  !CLOSE(22)
  !CLOSE(23)

  !OPEN(32, FILE = 'imag3d-den3d_x0z.txt')
  !OPEN(33, FILE = 'imag3d-den3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)
  !CALL WRITE_2DXY(33, CP2)
  !CLOSE(32)
  !CLOSE(33)
! 
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
!
END PROGRAM GROSS_PITAEVSKII_SSCN_3D

SUBROUTINE INITIALIZE()
!   Routine that initializes the constant and variables
!   Calculates the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, PI
  USE GPE_DATA, ONLY : DX, DY, DZ, NU, LAMBDA, GAMMA, &
        X, Y, Z, X2, Y2, Z2, R2, CP
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: TMP3D
  REAL (8) :: SP, PI34	 
  INTEGER :: I, J, K
!
  PI34 = SQRT(PI*SQRT(PI)) ! PI^(3/4)
  SP = PI34 / SQRT(SQRT(NU * LAMBDA * GAMMA))
!
  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (J=0:NY) Y(J) = (J-NY2)*DY
  FORALL (K=0:NZ) Z(K) = (K-NZ2)*DZ
  X2 = X*X
  Y2 = Y*Y
  Z2 = Z*Z
!
  FORALL (J=0:NY, K=0:NZ)
    TMP3D(0:NX,J,K) =  (GAMMA *X2 + NU * Y2(J) + LAMBDA * Z2(K))
    R2(0:NX,J,K) = X2 + Y2(J) + Z2(K)
  END FORALL
  CP = EXP(-TMP3D/2.D0)/SP
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : XOP, GAMMA, NU, LAMBDA, V, X2, Y2, Z2
  IMPLICIT NONE
  INTEGER :: J, K
  REAL (8) :: ANU2, LAM2, GAM2
!
  GAM2 = GAMMA * GAMMA
  ANU2 = NU * NU
  LAM2 = LAMBDA * LAMBDA 
  FORALL (J=0:NY, K=0:NZ)
    V(0:NX,J,K) = XOP * (X2*GAM2 + ANU2 * Y2(J) + LAM2 * Z2(K))/2.D0
  END FORALL
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
!  Calculates the coefficients needed in subroutines LUX, LUY, LUZ.      
  USE COMM_DATA, ONLY : NXX, NYY, NZZ
  USE GPE_DATA, ONLY : DX, DY, DZ, DT
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J, K
  REAL (8) :: DX2, DY2, DZ2
  REAL (8) :: DXX, DYY, DZZ
!
  DX2 = DX*DX   ! generating the coefficients for the
  DY2 = DY*DY   ! c-n method (to solve the spatial part)
  DZ2 = DZ*DZ
!     
  DXX = 1.D0/DX2
  DYY = 1.D0/DY2
  DZZ = 1.D0/DZ2
!
  CA0 = 1.D0 + DT*DXX
  CA0R = 1.D0 - DT*DXX
  CB0 = 1.D0 + DT*DYY
  CB0R = 1.D0 - DT*DYY
  CC0 = 1.D0 + DT*DZZ
  CC0R = 1.D0 - DT*DZZ
!
  CT0X = -DT*DXX/2.D0
  CALA(NXX) = 0.D0
  CGAA(NXX) = -1.D0/CA0
  DO I = NXX, 1, -1
     CALA(I-1) = CT0X*CGAA(I)
     CGAA(I-1) = -1.D0/(CA0+CT0X*CALA(I-1))
  END DO
!
  CT0Y = -DT*DYY/2.D0
  CALB(NYY) = 0.D0
  CGAB(NYY) = -1.D0/CB0
  DO J = NYY, 1, -1
     CALB(J-1) = CT0Y*CGAB(J)
     CGAB(J-1) = -1.D0/(CB0+CT0Y*CALB(J-1))
  END DO
!
  CT0Z = -DT*DZZ/2.D0
  CALC(NZZ) = 0.D0
  CGAC(NZZ) = -1.D0/CC0
  DO K = NZZ, 1, -1
     CALC(K-1) = CT0Z*CGAC(K)
     CGAC(K-1) = -1.D0/(CC0+CT0Z*CALC(K-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
!  Solves the partial differential equation with the potential and the
!  nonlinear term.      
  USE COMM_DATA, ONLY : NX, NY, NZ, NXX, NYY, NZZ
  USE GPE_DATA, ONLY : V, G, GD, OPTION_D
  IMPLICIT NONE
!-------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:,:,:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2), SIZE(U,3)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: P2, TMP3D, DP
!
  P2 = CP * CP
!
  SELECT CASE (OPTION_D)
    CASE (1)
      TMP3D = V + G*P2
    CASE (2)
      DP(:NXX,:NYY,:NZZ) = DIPOLAR(P2(:NXX,:NYY,:NZZ))
      DP(NX,:,:) = DP(0,:,:)
      DP(:,NY,:) = DP(:,0,:)
      DP(:,:,NZ) = DP(:,:,0)
      TMP3D = V + G*P2 + GD*DP
  END SELECT
!
  CP = CP*EXP(-DT*TMP3D)
END SUBROUTINE CALCNU

SUBROUTINE LUX(CP)
!  Solves the partial differential equation only with the X-space
!  derivative term using the Crank-Nicholson method 
  USE COMM_DATA
  USE CN_DATA, ONLY : CA0R, CT0X, CALA, CGAA  
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: CBE
  REAL (8), DIMENSION(0:NY,0:NZ) :: CXX
  CBE(NXX,:,:) = CP(NXX,:,:)
  DO I = NXX, 1, -1
     CXX = -CT0X*CP(I+1,:,:)+CA0R*CP(I,:,:)-CT0X*CP(I-1,:,:)
     CBE(I-1,:,:) = CGAA(I)*(CT0X*CBE(I,:,:)-CXX)
  END DO
!-----------------------------
! Boundary condition periodic:
!  DO I = 0, NXX
!     CP(I+1,:,:) = CALA(I)*CP(I,:,:) + CBE(I,:,:)
!  END DO
!  CP(0,:,:) = CP(NX,:,:)
!  CP(1,:,:) = CP(NXX,:,:)
!-----------------------------
! Boundary condition reflecting:
  CP(0,:,:) = 0.D0
  DO I = 0, NXX
     CP(I+1,:,:) = CALA(I)*CP(I,:,:) + CBE(I,:,:)
  END DO
  CP(NX,:,:) = 0.D0
!-----------------------------
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA
  USE CN_DATA, ONLY :  CB0R, CT0Y, CALB, CGAB 
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  INTEGER :: J
  REAL (8) :: CBE(0:NX,0:NY,0:NZ), CYY(0:NX,0:NZ)
  CBE(:,NYY,:) = CP(:,NYY,:)
  DO J = NYY, 1, -1
     CYY = -CT0Y*CP(:,J+1,:)+CB0R*CP(:,J,:)-CT0Y*CP(:,J-1,:)
     CBE(:,J-1,:) = CGAB(J)*(CT0Y*CBE(:,J,:)-CYY)
  END DO
!-----------------------------
! Boundary condition periodic:
!  DO J = 0, NYY
!     CP(:,J+1,:) = CALB(J)*CP(:,J,:) + CBE(:,J,:)
!  END DO
!  CP(:,0,:) = CP(:,NY,:)
!  CP(:,1,:) = CP(:,NYY,:)
!-----------------------------
! Boundary condition reflecting:
  CP(:,0,:) = 0.D0
  DO J = 0, NYY
     CP(:,J+1,:) = CALB(J)*CP(:,J,:) + CBE(:,J,:)
  END DO
  CP(:,NY,:) = 0.D0
!-----------------------------
END SUBROUTINE LUY

SUBROUTINE LUZ(CP)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA
  USE CN_DATA, ONLY :   CC0R, CT0Z, CALC, CGAC 
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  INTEGER :: K
  REAL (8) :: CBE(0:NX,0:NY,0:NZ), CZZ(0:NX,0:NY)
  CBE(:,:,NZZ) = CP(:,:,NZZ)
  DO K = NZZ, 1, -1
     CZZ = -CT0Z*CP(:,:,K+1)+CC0R*CP(:,:,K)-CT0Z*CP(:,:,K-1)
     CBE(:,:,K-1) = CGAC(K)*(CT0Z*CBE(:,:,K)-CZZ)
  END DO
!-----------------------------
! Boundary condition periodic:
!  DO K = 0, NZZ
!     CP(:,:,K+1) = CALC(K)*CP(:,:,K) + CBE(:,:,K)
!  END DO
!  CP(:,:,0) = CP(:,:,NZ)
!  CP(:,:,1) = CP(:,:,NZZ)
!-----------------------------
! Boundary condition reflecting:
  CP(:,:,0) = 0.D0
  DO K = 0, NZZ
     CP(:,:,K+1) = CALC(K)*CP(:,:,K) + CBE(:,:,K)
  END DO
  CP(:,:,NZ) = 0.D0
!-----------------------------
END SUBROUTINE LUZ

SUBROUTINE NORM(CP, ZNORM)
!  Calculates the normalization of the wave function and sets it to unity.
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : DX, DY, DZ
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!-------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(VALUE)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
      REAL (8), INTENT (IN) :: DX, DY, DZ
      REAL (8) :: VALUE
    END FUNCTION INTEGRATE
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P2
!
  P2 = CP*CP
  ZNORM = SQRT(INTEGRATE(P2, DX, DY, DZ))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP2, R)
!  Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : DX, DY, DZ, X2, Y2, Z2, R2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: CP2
  REAL (8), DIMENSION(:), INTENT(OUT) :: R
!-------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(VALUE)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
      REAL (8), INTENT (IN) :: DX, DY, DZ
      REAL (8) :: VALUE
    END FUNCTION INTEGRATE
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I, J, K
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: TMP3D
!
  TMP3D = R2*CP2
   R(1) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
  FORALL(J=0:NY, K=0:NZ) TMP3D(:,J,K) = X2*CP2(:,J,K)
   R(2) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
  FORALL(I=0:NX, K=0:NZ) TMP3D(I,:,K) = Y2*CP2(I,:,K)
   R(3) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
  FORALL(I=0:NX, J=0:NY) TMP3D(I,J,:) = Z2*CP2(I,J,:)
   R(4) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
END SUBROUTINE RAD

 SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function, V is the potential and G is the nonlinearity.
   USE COMM_DATA, ONLY : NX, NY, NZ, NXX, NYY, NZZ
   USE GPE_DATA, ONLY : DX, DY, DZ, X2, V, G, GD, OPTION_D
   IMPLICIT NONE
   REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP
   REAL (8), INTENT(OUT) :: MU, EN
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!-------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:,:,:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2), SIZE(U,3)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
!-------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(VALUE)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
      REAL (8), INTENT (IN) :: DX, DY, DZ
      REAL (8) :: VALUE
    END FUNCTION INTEGRATE
  END INTERFACE
!-------------------------------------------------
   INTEGER :: I, J, K
   REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: DP, DPX, DPY, DPZ
   REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P2, GP2, GDP, DP2, TMP3D, EMP3D
!
   DO I = 0, NX; DO J = 0,NY
      DPZ(I,J,0:NZ) = DIFF(CP(I,J,0:NZ), DZ)
   END DO; END DO
   DO I = 0, NX; DO K = 0,NZ
      DPY(I,0:NY,K) = DIFF(CP(I,0:NY,K), DY)
   END DO; END DO
   DO J = 0, NY; DO K = 0,NZ
      DPX(0:NX,J,K) = DIFF(CP(0:NX,J,K), DX)
   END DO; END DO
!
   P2 =  CP * CP
   GP2 = G * P2
   DP2 = DPX*DPX + DPY*DPY + DPZ*DPZ
!
  SELECT CASE (OPTION_D)
    CASE (1)
      TMP3D = (V + GP2)*P2 + DP2
      EMP3D = (V + GP2/2.D0)*P2 + DP2
    CASE (2)
      DP(:NXX,:NYY,:NZZ) = DIPOLAR(P2(:NXX,:NYY,:NZZ))
      DP(NX,:,:) = DP(0,:,:)
      DP(:,NY,:) = DP(:,0,:)
      DP(:,:,NZ) = DP(:,:,0)
      GDP = GD * DP
      TMP3D = (V + GP2 + GDP)*P2 + DP2
      EMP3D = (V + GP2/2.D0 + GDP/2.D0)*P2 + DP2
  END SELECT
!
   MU = INTEGRATE(TMP3D, DX, DY, DZ)
   EN = INTEGRATE(EMP3D, DX, DY, DZ)
END SUBROUTINE CHEM

FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(RES)
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
  REAL (8), INTENT (IN) :: DX, DY, DZ
  REAL (8) :: RES
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:SIZE(U,1)-1, 0:SIZE(U,2)-1) :: TMP2D
  REAL (8), DIMENSION(0:SIZE(U,1)-1) :: TMP1D
  INTEGER :: I, J, NX, NY 
!
  NX = SIZE(U,1)-1
  NY = SIZE(U,2)-1
  FORALL (I = 0:NX, J = 0:NY) TMP2D(I,J) = SIMP(U(I,J,0:), DZ)
  FORALL (I = 0:NX) TMP1D(I) = SIMP(TMP2D(I,0:), DY)
  RES = SIMP(TMP1D, DX)
END FUNCTION INTEGRATE

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
! Computes the first derivative DP of P using Richardsonextrapolation formula. 
! The derivative at the boundaries are assumed to be zero.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

FUNCTION DIPOLAR(U) RESULT(R)
! Evaluate dipolar term in the GP equation using 3D FFT 
! Uses external routine from FFTW3
  USE COMM_DATA, ONLY : NX, NY, NZ, NNN, NO_OF_THREADS
  USE GPE_DATA, ONLY : VDD
  USE FFTW3, ONLY : C_INT, C_PTR, FFTW_FORWARD, FFTW_BACKWARD, FFTW_ESTIMATE, &
          fftw_init_threads, fftw_plan_with_nthreads, fftw_cleanup_threads,   &
          fftw_plan_dft_3d, fftw_execute_dft, fftw_destroy_plan
  IMPLICIT NONE
  REAL (8), DIMENSION(:,:,:), INTENT(IN) :: U
  REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2), SIZE(U,3)) :: R
  COMPLEX (8), DIMENSION(SIZE(U,1), SIZE(U,2), SIZE(U,3)) :: S
  INTEGER(C_INT) :: ok
  TYPE(C_PTR) :: PLAN
!
  ok = fftw_init_threads()
  call fftw_plan_with_nthreads(NO_OF_THREADS)
  S = U
  plan = fftw_plan_dft_3d(NZ, NY, NX, S, S, FFTW_FORWARD, FFTW_ESTIMATE)
  call fftw_EXECUTE_dft(plan, S, S)
  call fftw_DESTROY_PLAN(plan)
  S = VDD * S
  plan = fftw_PLAN_DFT_3D(NZ, NY, NX, S, S, FFTW_BACKWARD, FFTW_ESTIMATE)
  CALL fftw_EXECUTE_dft(PLAN, S, S)
  CALL fftw_DESTROY_PLAN(PLAN)
  call fftw_cleanup_threads()
  R = REAL(S)/NNN
END FUNCTION DIPOLAR

SUBROUTINE CALCULATE_VDD()
! Calculates dipolar potential in K Space
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, PI
  USE GPE_DATA, ONLY : DX, DY, DZ, VDD, CUTOFF
  IMPLICIT NONE
  INTEGER :: I, J, K
  REAL (8) :: DKX, DKY, DKZ, TWO_PI, FOU_PI3, TMP, XK
  REAL (8), DIMENSION(NX) :: KX, KX2
  REAL (8), DIMENSION(NY) :: KY, KY2
  REAL (8), DIMENSION(NZ) :: KZ, KZ2
!
  TWO_PI = 2.D0*PI
  FOU_PI3 = 4.D0*PI/3.D0
!
  DKX = TWO_PI/(DX*NX)
  DKY = TWO_PI/(DY*NY)
  DKZ = TWO_PI/(DZ*NZ)
!
  KX(1:NX2) = DKX*(/(I, I = 0, NX2-1)/)
  KX(NX2+1:NX) = DKX*(/(I-NX2, I = 0, NX2-1)/)
  KY(1:NY2) = DKY*(/(J, J = 0, NY2-1)/)
  KY(NY2+1:NY) = DKY*(/(J-NY2, J = 0, NY2-1)/)
  KZ(1:NZ2) = DKZ*(/(K, K = 0, NZ2-1)/)
  KZ(NZ2+1:NZ) = DKZ*(/(K-NZ2, K = 0, NZ2-1)/)
!
  KX2 = KX*KX
  KY2 = KY*KY
  KZ2 = KZ*KZ
!  
  DO K = 1, NZ
     DO J = 1, NY
        DO I = 1, NX
        XK = SQRT(KX2(I) + KY2(J) + KZ2(K))
        TMP = 1.D0 + 3.D0*COS(XK*CUTOFF)/(XK**2*CUTOFF*CUTOFF) - &
        3.D0*SIN(XK*CUTOFF)/(XK**3*CUTOFF**3)
        IF (I == 1 .AND. J == 1 .AND. K == 1) THEN
           VDD(I,J,K) = 0.D0
        ELSE
          VDD(I,J,K) = TMP*((3.D0*KZ2(K))/(KX2(I)+KY2(J)+KZ2(K)) - 1.D0)*FOU_PI3
        END IF
     END DO
    END DO       
  ENDDO
END SUBROUTINE CALCULATE_VDD

SUBROUTINE WRITE_3D(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY, NZ
  INTEGER :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:) :: U2
  INTEGER :: I, J, K
!
  DO I = 0, NX
     DO J = 0, NY
        DO K = 0, NZ
           WRITE(FUNIT, 1000) U2(I,J,K)
        END DO
     END DO
  END DO
   1000 FORMAT(E17.6E3)  
END SUBROUTINE WRITE_3D
 
SUBROUTINE WRITE_2DXY(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY, NZ2
  USE GPE_DATA, ONLY : X, Y
  INTEGER :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:) :: U2
  INTEGER :: I, J, K
!
  K = NZ2
  DO I = 0, NX
     DO J = 0, NY
        WRITE(FUNIT, 1000) X(I), Y(J), U2(I,J,K)   
     END DO
     WRITE(FUNIT, *)
  END DO
  1000 FORMAT(2F10.2, E17.6E3)
END SUBROUTINE WRITE_2DXY
 
SUBROUTINE WRITE_2DXZ(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NZ, NY2
  USE GPE_DATA, ONLY : X, Z
  INTEGER :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:) :: U2
  INTEGER :: I, J, K
!
  J = NY2
  DO I = 0, NX
     DO K = 0, NZ
        WRITE(FUNIT, 1000) X(I), Z(K), U2(I,J,K)
     END DO
     WRITE(FUNIT, *)
  END DO
  1000 FORMAT(2F10.2, E17.6E3)
END SUBROUTINE WRITE_2DXZ

SUBROUTINE DEN2DXY(FUNIT, U2, DE2DXY)
  USE COMM_DATA, ONLY : NX, NY  
  USE GPE_DATA, ONLY : X,  DZ, Y
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DXY
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I, J, FUNIT	
! 
  FORALL (I = 0:NX, J = 0:NY) DE2DXY(I,J) = SIMP(U2(I,J,0:), DZ)
  DO I = 0, NX
   DO J = 0,NY
     WRITE(FUNIT, 1000) X(I),Y(J), DE2DXY(I,J)
   END DO
    WRITE(FUNIT, 1000)
  END DO 
  1000 FORMAT(2F10.2, E17.6E3)
END SUBROUTINE DEN2DXY

SUBROUTINE DEN2DXZ(FUNIT, U2, DE2DXZ)
  USE COMM_DATA, ONLY : NX, NZ  
  USE GPE_DATA, ONLY : X, DY, Z
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DXZ
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I, K, FUNIT
!	 
  FORALL (I = 0:NX, K = 0:NZ) DE2DXZ(I,K) = SIMP(U2(I,0:,K), DY)
  DO I = 0, NX
    DO K = 0,NZ
      WRITE(FUNIT, 1000) X(I),Z(K), DE2DXZ(I,K)
    END DO
     WRITE(FUNIT, 1000)
  END DO
  1000 FORMAT(2F10.2, E17.6E3) 
END SUBROUTINE DEN2DXZ

SUBROUTINE DEN2DYZ(FUNIT, U2, DE2DYZ)
  USE COMM_DATA, ONLY : NY, NZ  
  USE GPE_DATA, ONLY : Y, DX, Z
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DYZ
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: J, K, FUNIT
!
  FORALL (J = 0:NY, K = 0:NZ) DE2DYZ(J,K) = SIMP(U2(0:,J,K), DX)
  DO J = 0, NY
  DO K = 0,NZ
        WRITE(FUNIT, 1000) Y(J),Z(K), DE2DYZ(J,K)
  END DO
      WRITE(FUNIT, 1000)
  END DO
  1000 FORMAT(2F10.2, E17.6E3) 
END SUBROUTINE DEN2DYZ

SUBROUTINE DEN1DX(FUNIT, U2, DE1DX)
  USE COMM_DATA, ONLY : NX, NZ
  USE GPE_DATA, ONLY : X, DY, DZ 
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NX, 0:NZ) :: TMP2D
  INTEGER :: I, K, FUNIT	 
!
  FORALL (I = 0:NX, K = 0:NZ) TMP2D(I,K) = SIMP(U2(I,0:,K), DY)
      DO I = 0, NX 
	 DE1DX(I) = SIMP(TMP2D(I,0:), DZ)
         WRITE(FUNIT, 1001) X(I), DE1DX(I)
      END DO
  1001 FORMAT(F10.2, E17.6E3)
END SUBROUTINE DEN1DX

SUBROUTINE DEN1DY(FUNIT, U2, DE1DY)
  USE COMM_DATA, ONLY : NY, NZ
  USE GPE_DATA, ONLY : Y, DX, DZ  
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NY, 0:NZ) :: TMP2D
  INTEGER :: J, K, FUNIT
!
  FORALL (J = 0:NY, K = 0:NZ) TMP2D(J,K) = SIMP(U2(0:,J,K), DX)
      DO J = 0, NY 
	 DE1DY(J) = SIMP(TMP2D(J,0:), DZ)
         WRITE(FUNIT, 1001) Y(J), DE1DY(J)
      END DO
  1001 FORMAT(F10.2, E17.6E3) 
END SUBROUTINE DEN1DY

SUBROUTINE DEN1DZ(FUNIT, U2, DE1DZ)
  USE COMM_DATA, ONLY : NY, NZ
  USE GPE_DATA, ONLY : Z, DX, DY   
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DZ
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NY, 0:NZ) :: TMP2D
  INTEGER :: J, K, FUNIT
!
  FORALL (J = 0:NY, K = 0:NZ) TMP2D(J,K) = SIMP(U2(0:,J,K), DX)
      DO K = 0, NZ 
	 DE1DZ(K) = SIMP(TMP2D(0:,K), DY)
         WRITE(FUNIT, 1001) Z(K), DE1DZ(K)
      END DO
  1001 FORMAT(F10.2, E17.6E3)
END SUBROUTINE DEN1DZ

!# File name : imag3d.f90


==> DBEC-GP/f_programs/src/real1dX.f90 <==
!#  File name : real1dX.f90	!# Last modified : 12 Nov 2014
!#  Fortran program for dipolar Gross-Pitaevskii equation in a one-dimensional parabolic trap 
!#  by real time propagation (Fortran 90/95 Version)
!#  DBEC-GP-SCL codes are developed  and (c)copyright-ed by:
!#  R. Kishor Kumar, Paulsamy Muruganandam
!#  (Bharathidasan University, Tamil Nadu, India)
!
!#  Luis E. Young S., Sadhan K. Adhikari
!#  (UNESP - Sao Paulo State University, Brazil)
!
!#  Dusan Vudragovic, Antun Balaz                 
!#  (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
!
!# Public use and modification of this code are allowed provided that the following paper is cited:  
!# R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
!
!# Citation to the following related papers will also be gratefully appreciated:
!# Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
!# C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
!
!# The authors would be grateful for all information and/or comments regarding the use of the code.
!# To compile : Please do not change the following optimized commands:
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -lfftw3 -lfftw3_threads -V -mcmodel medium -shared-intel 
!
!# (2) Oracle (Sun) Fortran Compliler
! sunf95 -lfftw3 -lfftw3_threads -xmodel=medium 
!
!# (3) GNU Fortran (gfortran)
! gfortran -O3 -lfftw3 -lfftw3_threads -fopenmp 
!
!#  Uses fftw3 and fftw3_threads (FFTW library)
module FFTW3
  use, intrinsic :: iso_c_binding
  include 'fftw3.f03'
end module
!
MODULE COMM_DATA
  INTEGER, PARAMETER :: N = 1024, N2 = N/2, NX = N-1
! NSTP : Number of iterations to introduce the nonlinearity. 
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 0, NPAS = 2000, NRUN = 20000
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA
!
 MODULE GPE_DATA
  USE COMM_DATA, ONLY : N, PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		! unit of length (= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO  	! Bohr radius (scaled with AHO)
  COMPLEX (8), PARAMETER :: CI = (0.D0,1.D0) 	 	! Complex i
!
  REAL (8), PARAMETER :: DX = 0.05D0, DT = 0.00025D0	! DX : Space step and DT : Time step
  INTEGER, PARAMETER  :: NATOMS = 1000			! Number of Atoms
  REAL (8), PARAMETER :: AS = 100.D0*Bohr_a0	 	! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: ADD = 132.7D0*Bohr_a0		! Strength of ADD (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 1.D0			! GAMMA  Parameter of Trap
  REAL (8), PARAMETER :: DRHO = 0.5D0			! DRHO =  Gaussian Width
  REAL (8), PARAMETER :: GPAR = 1.1D0, GDPAR = 1.1D0	! Change for dynamics
!	
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS
  REAL (8), PARAMETER :: GD0 = 3.D0*ADD*NATOMS 
!
! OPTION and OPTION_D decides which equation to be solved.
! OPTION=1 Solves -psi_xx+V(x)psi+G_1D|psi|^2 psi+GD_1D*F_dd(x)=i psi_t
! OPTION=2 Solves [-psi_xx+V(x)psi]/2+G_1D|psi|^2 psi+GD_1D*F_dd(x)=i psi_t
! OPTION_D=1 Solves with F_dd = 0 (For non dipolar case).
! OPTION_D=2 Solves with F_dd /= 0 (For dipolar case).
  INTEGER, PARAMETER :: OPTION = 2, OPTION_D = 2
! X(0:N):Space mesh, V(0:N):Potential, CP(0:N):Wave function and VDD(0:N):Dipolar potential in K Space.
  REAL (8), DIMENSION(0:N) :: X, X2, V
  COMPLEX (8), DIMENSION(0:N) :: CP
  COMPLEX (8), DIMENSION(N) :: VDD
  REAL (8) :: G, GD, GSTP, GDSTP, XOP, DRHO2, G_1D, GD_1D
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : N
  COMPLEX (8), DIMENSION(0:N) :: CAL, CGA
  COMPLEX (8) :: CAIPM
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_1D
   USE COMM_DATA
   USE GPE_DATA
   IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! The routine CALCULATE_VDD() used to calculate dipolar potential in K Space.
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
    INTERFACE 
     SUBROUTINE INITIALIZE(CP)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
     END SUBROUTINE INITIALIZE
   END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LU(CP)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
    END SUBROUTINE LU
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE RAD(CP2, RMS)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: CP2
      REAL (8), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE CALCULATE_VDD()
    END SUBROUTINE CALCULATE_VDD
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------ INTERFACE BLOCKS -----------------------
  INTEGER :: K
  REAL (8) :: ZNORM, MU, EN, RMS, T, T1, T2
  REAL (8), DIMENSION(0:N) :: CP2
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME(T1)
!
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!
  SELECT CASE (OPTION_D)
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION_D', OPTION_D
      STOP
  END SELECT
!   
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE(CP)
!
  OPEN(17, FILE = 'real1dX-out.txt')
!
  WRITE(17,900) OPTION, OPTION_D
  WRITE(17,*) 
  WRITE(17,901) NATOMS, AHO
  WRITE(17,902) AS/Bohr_a0, ADD/Bohr_a0
  WRITE(17,910) G0, GD0
  WRITE(17,903) G_1D, GD_1D
  WRITE(17,904) GAMMA
  WRITE(17,909) DRHO
  WRITE(17,*)
  WRITE(17,905) N
  WRITE(17,906) DX
  WRITE(17,907) NSTP, NPAS, NRUN  
  WRITE(17,908) DT 
  WRITE(17,*)
  WRITE(17, 1012) GPAR, GDPAR
  WRITE(17,*)
  WRITE (17, 1001)
  WRITE (17, 1002)
  WRITE (17, 1001)
  900 FORMAT(' Real time propagation 1dX,   OPTION = ',I3, ', OPTION_D =',I3)
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0, Dipolar ADD =',F9.2,'*a0')
  910 FORMAT('  Nonlinearity G_3D =',F11.4, ', Strength of DDI GD_3D =', F12.5)
  903 FORMAT('  Nonlinearity G_1D =',F11.4, ', Strength of DDI GD_1D =', F12.5)
  904 FORMAT('  Parameter of trap: GAMMA =',F7.2)
  909 FORMAT('  Radial Gaussian Width =',F7.2)
  905 FORMAT(' # Space Stp:  N = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
  1012 FORMAT(' * Change for dynamics: GPAR = ',F11.3,' , GDPAR = ',F11.3,' *')
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 6X, '<x>', 6X, '|Psi(0)|^2') 
!
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! CALCULATE_VDD() calculates dipolar potential in K Space.
  IF (OPTION_D == 2) CALL CALCULATE_VDD()
!
  IF (NSTP == 0) THEN
    G = XOP*G_1D
    GD = XOP*GD_1D
  ELSE
    G = 0.D0
    GD = 0.D0
  END IF
  CALL NORM(CP,ZNORM)	! NORM() calculates norm and restores normalization.
  CALL CHEM(CP, MU, EN)	! CHEM() calculates the chemical potential MU and energy EN.
  CP2 = ABS(CP)**2
  CALL RAD(CP2, RMS)	! RAD() calculates the r.m.s radius RMS.
  WRITE (17, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.5, 2F11.5)
!
!   OPEN(1, FILE = 'real1dX-den-init.txt')
!    CALL WRITE_DENSITY(1, CP2)
!   CLOSE(1)
!
  IF (NSTP /= 0) THEN
    GSTP  = XOP*G_1D/DFLOAT(NSTP)
    GDSTP = XOP*GD_1D/DFLOAT(NSTP)
   DO K = 1, NSTP 	! NSTP iterations to introduce the nonlinearity
     G = G + GSTP
     GD = GD + GDSTP
     CALL CALCNU(CP, DT)
     CALL LU(CP)
   END DO
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2 = ABS(CP)**2
    CALL RAD(CP2, RMS)  
    WRITE (17, 1004) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
    1004 FORMAT('After NSTP iter.:', F8.4, 2F12.5, 2F11.5)
!
!   OPEN(1, FILE = 'real1dX-den-nstp.txt')
!    CALL WRITE_DENSITY(1, CP2)
!   CLOSE(1)
!
  END IF
!  
  OPEN(8, FILE = 'real1dX-dyna.txt')
  T = 0.D0  
!
  DO K = 1, NPAS		! NPAS iterations transient
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LU(CP)
      IF (MOD(K, 50) == 0) THEN
        CP2 = ABS(CP)**2
        CALL RAD(CP2, RMS)
        WRITE(8,1006) T*XOP, RMS
      END IF
  END DO
  CALL NORM(CP, ZNORM)
  CALL CHEM(CP, MU, EN)
  CP2 = ABS(CP)**2
  CALL RAD(CP2, RMS)
!
  WRITE (17, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
  1005 FORMAT('After NPAS iter.:',F8.4, 2F12.5, 2F11.5)
!
  OPEN(1, FILE = 'real1dX-den.txt')
   CALL WRITE_DENSITY(1, CP2)
  CLOSE(1)
!
!  The following line defines a problem which is studied in the time evolution.
  G = GPAR*G
  GD = GDPAR*GD
!  
  DO K = 1, NRUN	! NRUN iterations to study a nonstationary problem
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LU(CP)
      IF (MOD(K, 50) == 0) THEN
        CP2 = ABS(CP)**2
        CALL RAD(CP2, RMS)
        WRITE(8,1006) T*XOP, RMS
      END IF
  END DO
  CALL NORM(CP, ZNORM)
  CALL CHEM(CP, MU, EN)
  CP2 = ABS(CP)**2
  CALL RAD(CP2, RMS)
!
  WRITE (17, 1007) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
  1007 FORMAT('After NRUN iter.:',F8.4, 2F12.5, 2F11.5)
  WRITE (17, 1001)
  1006 FORMAT(2F12.4)
!
!   OPEN(1, FILE = 'real1dX-den-nrun.txt')
!    CALL WRITE_DENSITY(1, CP2)
!   CLOSE(1)
!
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (17,*)
  WRITE (17,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (17,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
!
END PROGRAM GROSS_PITAEVSKII_SSCN_1D

SUBROUTINE INITIALIZE(CP)
! Routine that initializes the constant and variables and calculates the initial wave function CP.
  USE COMM_DATA, ONLY : N, N2, PI, NSTP
  USE GPE_DATA, ONLY : DX, X, X2, GAMMA, DRHO, DRHO2, G0, GD0, G_1D, GD_1D
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8) ::  TX, TMP, PI4
  INTEGER :: I
!
  DRHO2 = DRHO*DRHO
  G_1D = G0/(2.D0*PI*DRHO2)	! G and GD are divided by [2 pi DRHO**2]
  GD_1D = GD0/(2.D0*PI*DRHO2)
!
  FORALL (I=0:N) X(I) = (I-N2)*DX
  X2 = X*X
  PI4 = SQRT(SQRT(PI/GAMMA))
!         
  IF (NSTP == 0) THEN
    WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real1dX < imag1dX-den.txt"
     DO I = 0,N
        READ (*,*)TX, TMP	  !READ OUTPUT of IMAGTIME PROGRAM WITH SAME PARAMETERS 
        CP(I) = SQRT(TMP)
     END DO
  ELSE 
   CP = EXP(-X2*GAMMA/2.D0)/PI4
  END IF
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE GPE_DATA, ONLY : XOP, X2, V, GAMMA
  IMPLICIT NONE
!
  V = XOP*X2*GAMMA**2/2.D0
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
!   Calculates the coefficients needed in subroutine LU.  
  USE COMM_DATA, ONLY :  NX
  USE GPE_DATA, ONLY : DT, DX, CI
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DX2
  COMPLEX (8) :: CAI0, CDT
!
  CDT = DT/CI       ! Generating the Coefficients for the
  DX2 = DX*DX       ! C-N method (to solve the spatial part)
  CAIPM = CDT/2.D0/DX2
  CAI0 = 1.D0-CDT/DX2
  CAL(NX) = 0.D0
  CGA(NX) = -1.D0/CAI0
  DO J = NX, 1, -1
     CAL(J-1) = CGA(J)*CAIPM
     CGA(J-1) = -1.D0/(CAI0+CAIPM*CAL(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and the 
! nonlinear term.
   USE COMM_DATA, ONLY : N, NX
   USE GPE_DATA, ONLY : X2, V, G, GD, CI, OPTION_D
   IMPLICIT NONE
!-------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
!-------------------------------------------------
   COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
   REAL (8), INTENT(IN) :: DT
   REAL (8), DIMENSION(0:N) :: P, P2, TMP1D, DP
!
   P = ABS(CP)
   P2 = P*P
!
  SELECT CASE (OPTION_D)
    CASE (1)
      TMP1D = DT*(V + G*P2)
    CASE (2)
      DP(:NX) = DIPOLAR(P2(:NX))
      DP(N) = DP(0)
      TMP1D = DT*(V + G*P2 + GD*DP)
  END SELECT  
!   
   CP = CP*EXP(-CI*TMP1D)
END SUBROUTINE CALCNU

 SUBROUTINE LU(CP)
!  Solves the partial differential equation only with the space 
!  derivative term using the Crank-Nicholson method
   USE COMM_DATA, ONLY : N, NX
   USE CN_DATA
   IMPLICIT NONE
   COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
   COMPLEX (8), DIMENSION(0:NX) :: CBE
   COMPLEX (8) :: CXX
   INTEGER :: I
!
   CBE(NX) = CP(N)
   DO I = NX, 1, -1
      CXX = CP(I)-(CP(I+1)-2.D0*CP(I)+CP(I-1))*CAIPM
      CBE(I-1) = CGA(I)*(CAIPM*CBE(I)-CXX)
   END DO
!-----------------------------
! Boundary condition periodic:
!  DO I = 0, NX
!     CP(I+1) = CAL(I)*CP(I) + CBE(I)
!  END DO
!  CP(0) = CP(N)
!  CP(1) = CP(NX)
!-----------------------------
! Boundary condition reflecting:
   CP(0) = (0.D0, 0.D0)
   DO I = 0, NX-1
      CP(I+1) = CAL(I)*CP(I) + CBE(I)
   END DO
   CP(N) = (0.D0, 0.D0)
!-----------------------------
END SUBROUTINE LU

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to unity.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
  !----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN)  :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
  REAL (8), DIMENSION(0:N) :: P, P2
!
  P = ABS(CP)
  P2 = P*P
  ZNORM = SQRT(SIMP(P2, DX))
!  CP = CP/ZNORM
END SUBROUTINE NORM
 
SUBROUTINE RAD(CP2, RMS)
! Calculates the root mean square size RMS.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX, X2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: CP2
  REAL (8), INTENT(OUT) :: RMS
!----------------------------------------------------------------------
   INTERFACE
    FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
 REAL (8), DIMENSION(0:SIZE(CP2)-1) :: P2
!
  P2 = X2 * CP2
  RMS = SQRT(SIMP(P2, DX))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function, V is the potential and G is the nonlinearity. 
  USE COMM_DATA, ONLY : N,NX  
  USE GPE_DATA, ONLY : DX, V, G, GD, OPTION_D
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
  !----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!----------------------------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
  !----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: TMP1D, P2, DP2, GP2
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: DCP, DP, GDP, EMP1D
!
  TMP1D = ABS(CP)
  DCP = DIFF(TMP1D, DX)
  DP2 = DCP*DCP
  P2 = TMP1D * TMP1D
  GP2 = G * P2
!  
  SELECT CASE (OPTION_D)
    CASE (1)
      TMP1D = (V + GP2)*P2 + DP2
      EMP1D = (V + GP2/2.D0)*P2 + DP2
    CASE (2)
      DP(:NX) = DIPOLAR(P2(:NX))
      DP(N) = DP(0)
      GDP = GD * DP
      TMP1D = (V + GP2 + GDP)*P2 + DP2
      EMP1D = (V + GP2/2.D0 + GDP/2.D0)*P2 + DP2
  END SELECT       
!  
  MU = SIMP(TMP1D, DX)
  EN = SIMP(EMP1D, DX)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN 
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX)  RESULT (DP)
! Computes the first derivative DP of P using
! Richardson extrapolation formula. The derivative at the  
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

FUNCTION DIPOLAR(U) RESULT(R)
! Evaluate dipolar term in the GP equation using FFT 
! Uses external routine from FFTW3
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : VDD
  USE FFTW3
  IMPLICIT NONE
  REAL (8), DIMENSION(:), INTENT(IN) :: U
  REAL (8), DIMENSION(SIZE(U)) :: R
  COMPLEX (8), DIMENSION(SIZE(U)) :: S
  TYPE(C_PTR) :: PLAN
!
  S = U
  plan = fftw_plan_dft_1d(N, S, S, FFTW_FORWARD, FFTW_ESTIMATE)
  call fftw_EXECUTE_dft(plan, S, S)
  call fftw_DESTROY_PLAN(plan)
  S = VDD * S
  plan = fftw_PLAN_DFT_1D(N, S, S, FFTW_BACKWARD, FFTW_ESTIMATE)
  CALL fftw_EXECUTE_dft(PLAN, S, S)
  CALL fftw_DESTROY_PLAN(PLAN)
  R = REAL(S)/N
END FUNCTION DIPOLAR

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : X
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:), INTENT(IN) :: U2
  INTEGER :: I
!
  DO I = 0, N
    WRITE(FUNIT, 999) X(I), U2(I)
  END DO
  999 FORMAT(F12.4, E17.5E3)
END SUBROUTINE WRITE_DENSITY

SUBROUTINE CALCULATE_VDD()
! Calculates dipolar potential in K Space
  USE COMM_DATA, ONLY : N, N2, PI
  USE GPE_DATA, ONLY : DX, DRHO2, VDD
  IMPLICIT NONE
  INTEGER :: I, J,  M
  REAL (8) :: P1, P2, P3, PP, Z, Z1,DKX
  REAL (8), PARAMETER :: EPS = 1.D-12
  REAL (8), DIMENSION(SIZE(VDD)) ::  XG, DXG, KY, DKY, KY2, TAU
  REAL (8), DIMENSION(N) :: KX, KX2
!
!--- Calculation of Gauss-Legendre points with precision EPS ----------
  M = (N + 1) / 2
  DO I = 1, M
     Z = COS(PI * (I-0.25D0) / (N+0.5D0) )
     100 P1 = 1.D0
     P2 = 0.D0
     DO J = 1, N
       P3 = P2
       P2 = P1
       P1 = ((2.D0*J-1.D0) * Z * P2 - (J-1.D0)*P3) / J
     END DO
     PP = N*(Z*P1-P2)/(Z*Z-1.D0)
     Z1 = Z
     Z = Z1 - P1/PP
     IF (DABS(Z-Z1) >= EPS) GOTO 100
     XG(I)=-Z
     XG(N+1-I) =  + Z
     DXG(I) = 2.D0/((1.D0-Z*Z)*PP*PP)
     DXG(N+1-I) = DXG(I)
  END DO
!----------------------------------------------------------------------

  DO J=1,N
    KY(J)=XG(J)/(1.D0-XG(J)**2)
  !  KX(J)=KY(J)
    DKY(J)=DXG(J)*(1.D0+XG(J)**2)/(1.D0-XG(J)**2)**2
  END DO



 DKX = 2.D0*PI/(DX*N)
  KX(1:N2) = DKX*(/(J, J = 0, N2-1)/)
  KX(N2+1:N) = DKX*(/(J-N2, J = 0, N2-1)/)

  KX2 = KX*KX
  KY2 = KY*KY
!  TAU = SQRT((KX2+KY2)*DRHO2/2.D0)

  DO I = 1, N
     VDD(I)=0.D0
     DO J = 1, N
            TAU(J) = SQRT((KX2(I)+KY2(J))*DRHO2/2.D0)
      IF(TAU(J).LT.26.D0)THEN
        VDD(I) = VDD(I)+DKY(J)*SQRT(DRHO2/2.D0)*EXP(-KY2(J)*DRHO2/2.D0) &
		 *(2.D0-3.D0*SQRT(PI)*EXP(TAU(J)*TAU(J))*TAU(J)*ERFC(TAU(J)))
      ELSE 
	VDD(I) = VDD(I)+DKY(J)*SQRT(DRHO2/2.D0)*EXP(-KY2(J)*DRHO2/2.D0) & 
		 *(-1.D0+0.5D0/(TAU(J)*TAU(J)))
      END IF
     END DO
     VDD(I) = VDD(I) * 2.D0/(3.D0*SQRT(PI)*DRHO2)
  END DO
!
END SUBROUTINE CALCULATE_VDD
!# File name : real1dX.f90


==> DBEC-GP/f_programs/src/real1dZ.f90 <==
!#  File name : real1dZ.f90	!# Last modified : 12 Nov 2014
!#  Fortran program for dipolar Gross-Pitaevskii equation in a one-dimensional parabolic trap 
!#  by real time propagation (Fortran 90/95 Version)
!#  DBEC-GP-SCL codes are developed  and (c)copyright-ed  by:
!#  R. Kishor Kumar, Paulsamy Muruganandam
!#  (Bharathidasan University, Tamil Nadu, India)
!
!#  Luis E. Young S., Sadhan K. Adhikari
!#  (UNESP - Sao Paulo State University, Brazil)
!
!#  Dusan Vudragovic, Antun Balaz                 
!#  (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
!
!# Public use and modification of this code are allowed provided that the following paper is cited:  
!# R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
!
!# Citation to the following related papers will also be gratefully appreciated:
!# Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
!# C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
!
!# The authors would be grateful for all information and/or comments regarding the use of the code.
!# To compile : Please do not change the following optimized commands:
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -lfftw3 -lfftw3_threads -V -mcmodel medium -shared-intel 
!
!# (2) Oracle (Sun) Fortran Compliler
! sunf95 -lfftw3 -lfftw3_threads -xmodel=medium 
!
!# (3) GNU Fortran (gfortran)
! gfortran -O3 -lfftw3 -lfftw3_threads -fopenmp 
!
!#  Uses fftw3 and fftw3_threads (FFTW library)
module FFTW3
  use, intrinsic :: iso_c_binding
  include 'fftw3.f03'
end module
!
MODULE COMM_DATA
  INTEGER, PARAMETER :: N = 1024, N2 = N/2, NZ = N-1
! NSTP : Number of iterations to introduce the nonlinearity. 
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 0, NPAS = 2000, NRUN = 30000
  REAL (8), PARAMETER :: PI = 3.14159265358979D0, TWO_PI = 2.D0*PI
END MODULE COMM_DATA
!
 MODULE GPE_DATA
  USE COMM_DATA, ONLY : N, PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		! unit of length (= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO  	! Bohr radius (scaled with AHO)
  COMPLEX (8), PARAMETER :: CI = (0.D0,1.D0) 	 	! Complex i
!
  REAL (8), PARAMETER :: DZ = 0.05D0, DT = 0.00025D0	! DZ : Space step and DT : Time step
  INTEGER, PARAMETER  :: NATOMS = 10000			! Number of Atoms
  REAL (8), PARAMETER :: AS = 100.D0*Bohr_a0	 	! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: ADD = 132.7D0*Bohr_a0		! Strength of ADD (in units of Bohr_a0)
  REAL (8), PARAMETER :: LAMBDA = 0.5D0			! LAMBDABDA Parameter of Trap
  REAL (8), PARAMETER :: DRHO = 1.D0			! DRHO = Radial Gaussian Width
  REAL (8), PARAMETER :: GPAR = 1.1D0, GDPAR = 1.1D0	! Change for dynamics
!	
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS
  REAL (8), PARAMETER :: GD0 = 3.D0*ADD*NATOMS 
!
! OPTION and OPTION_D decides which equation to be solved.
! OPTION=1 Solves -psi_zz+V(z)psi+G_1D|psi|^2 psi+GD_1D*F_dd(z)=i psi_t
! OPTION=2 Solves [-psi_zz+V(z)psi]/2+G_1D|psi|^2 psi+GD_1D*F_dd(z)=i psi_t
! OPTION_D=1 Solves with F_dd = 0 (For non dipolar case).
! OPTION_D=2 Solves with F_dd /= 0 (For dipolar case).
  INTEGER, PARAMETER :: OPTION = 2, OPTION_D = 2
! Z(0:N):Space mesh, V(0:N):Potential, CP(0:N):Wave function and VDD(0:N):Dipolar potential in K Space.
  REAL (8), DIMENSION(0:N) :: Z, Z2, V
  COMPLEX (8), DIMENSION(0:N) :: CP
  COMPLEX (8), DIMENSION(N) :: VDD
  REAL (8) :: G, GD, GSTP, GDSTP, XOP, DRHO2, G_1D, GD_1D
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : N
  COMPLEX (8), DIMENSION(0:N) :: CAL, CGA
  COMPLEX (8) :: CAIPM
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_1D
   USE COMM_DATA
   USE GPE_DATA
   IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh Z(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! The routine CALCULATE_VDD() used to calculate dipolar potential in K Space.
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
    INTERFACE 
     SUBROUTINE INITIALIZE(CP)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
     END SUBROUTINE INITIALIZE
   END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LU(CP)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
    END SUBROUTINE LU
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE RAD(CP2, RMS)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: CP2
      REAL (8), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE CALCULATE_VDD()
    END SUBROUTINE CALCULATE_VDD
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------ INTERFACE BLOCKS -----------------------
  INTEGER :: K
  REAL (8) :: ZNORM, MU, EN, RMS, T, T1, T2
  REAL (8), DIMENSION(0:N) :: CP2
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME(T1)
!
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!
  SELECT CASE (OPTION_D)
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION_D', OPTION_D
      STOP
  END SELECT
! 
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE(CP)
!
  OPEN(17, FILE = 'real1dZ-out.txt')
!  
  WRITE(17,900) OPTION, OPTION_D
  WRITE(17,*) 
  WRITE(17,901) NATOMS, AHO
  WRITE(17,902) AS/Bohr_a0, ADD/Bohr_a0
  WRITE(17,910) G0, GD0
  WRITE(17,903) G_1D, GD_1D
  WRITE(17,904) LAMBDA
  WRITE(17,909) DRHO
  WRITE(17,*)
  WRITE(17,905) N
  WRITE(17,906) DZ
  WRITE(17,907) NSTP, NPAS, NRUN  
  WRITE(17,908) DT 
  WRITE(17,*)
  WRITE(17, 1012) GPAR, GDPAR
  WRITE(17,*)
  WRITE (17, 1001)
  WRITE (17, 1002)
  WRITE (17, 1001)
  900 FORMAT(' Real time propagation 1dZ,   OPTION = ',I3, ', OPTION_D =',I3)
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0, Dipolar ADD =',F9.2,'*a0')
  910 FORMAT('  Nonlinearity G_3D =',F11.4, ', Strength of DDI GD_3D =', F12.5)
  903 FORMAT('  Nonlinearity G_1D =',F11.4, ', Strength of DDI GD_1D =', F12.5)
  904 FORMAT('  Parameter of trap: LAMBDA =',F7.2)
  909 FORMAT('  Radial Gaussian Width =',F7.2)
  905 FORMAT(' # Space Stp:  N = ', I8)
  906 FORMAT('  Space Step: DZ = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
  1012 FORMAT(' * Change for dynamics: GPAR = ',F11.3,' , GDPAR = ',F11.3,' *')
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 6X, '<z>', 6X, '|Psi(0)|^2') 
!
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! CALCULATE_VDD() calculates dipolar potential in K Space.
  IF (OPTION_D == 2) CALL CALCULATE_VDD()
!
  IF (NSTP == 0) THEN
    G = XOP*G_1D
    GD = XOP*GD_1D
  ELSE
    G = 0.D0
    GD = 0.D0
  END IF
  CALL NORM(CP,ZNORM)	! NORM() calculates norm and restores normalization.
  CALL CHEM(CP, MU, EN)	! CHEM() calculates the chemical potential MU and energy EN.
  CP2 = ABS(CP)**2
  CALL RAD(CP2, RMS)	! RAD() calculates the r.m.s radius RMS.
  WRITE (17, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.5, 2F11.5)
!
!   OPEN(1, FILE = 'real1dZ-den-init.txt')
!    CALL WRITE_DENSITY(1, CP2)
!   CLOSE(1)
!
  IF (NSTP /= 0) THEN
    GSTP  = XOP*G_1D/DFLOAT(NSTP)
    GDSTP = XOP*GD_1D/DFLOAT(NSTP)
   DO K = 1, NSTP 	! NSTP iterations to introduce the nonlinearity
     G = G + GSTP
     GD = GD + GDSTP
     CALL CALCNU(CP, DT)
     CALL LU(CP)
   END DO
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2 = ABS(CP)**2
    CALL RAD(CP2, RMS)  
    WRITE (17, 1004) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
    1004 FORMAT('After NSTP iter.:', F8.4, 2F12.5, 2F11.5)
!
!   OPEN(1, FILE = 'real1dZ-den-nstp.txt')
!    CALL WRITE_DENSITY(1, CP2)
!   CLOSE(1)
!
  END IF
!  
  OPEN(8, FILE = 'real1dZ-dyna.txt')
  T = 0.D0  
!
  DO K = 1, NPAS		! NPAS iterations transient
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LU(CP)
      IF (MOD(K, 50) == 0) THEN
        CP2 = ABS(CP)**2
        CALL RAD(CP2, RMS)
        WRITE(8,1006) T*XOP, RMS
      END IF
  END DO
  CALL NORM(CP, ZNORM)
  CALL CHEM(CP, MU, EN)
  CP2 = ABS(CP)**2
  CALL RAD(CP2, RMS)
!
  WRITE (17, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
  1005 FORMAT('After NPAS iter.:',F8.4, 2F12.5, 2F11.5)
!
  OPEN(1, FILE = 'real1dZ-den.txt')
   CALL WRITE_DENSITY(1, CP2)
  CLOSE(1)
!
!  The following line defines a problem which is studied in the time evolution.
  G = GPAR*G
  GD = GDPAR*GD
!  
  DO K = 1, NRUN	! NRUN iterations to study a nonstationary problem
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LU(CP)
      IF (MOD(K, 50) == 0) THEN
        CP2 = ABS(CP)**2
        CALL RAD(CP2, RMS)
        WRITE(8,1006) T*XOP, RMS
      END IF
  END DO
  CALL NORM(CP, ZNORM)
  CALL CHEM(CP, MU, EN)
  CP2 = ABS(CP)**2
  CALL RAD(CP2, RMS)
!
  WRITE (17, 1007) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
  1007 FORMAT('After NRUN iter.:',F8.4, 2F12.5, 2F11.5)
  WRITE (17, 1001)
  1006 FORMAT(2F12.4)
!
!   OPEN(1, FILE = 'real1dZ-den-nrun.txt')
!    CALL WRITE_DENSITY(1, CP2)
!   CLOSE(1)
!
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (17,*)
  WRITE (17,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (17,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
!
END PROGRAM GROSS_PITAEVSKII_SSCN_1D

SUBROUTINE INITIALIZE(CP)
! Routine that initializes the constant and variables and calculates the initial wave function CP.
  USE COMM_DATA, ONLY : N, N2, PI, NSTP
  USE GPE_DATA, ONLY : DZ, Z, Z2, LAMBDA, DRHO, DRHO2, G0, GD0, G_1D, GD_1D
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8) ::  TX, TMP, PI4
  INTEGER :: I
!
  DRHO2 = DRHO*DRHO
  G_1D = G0/(2.D0*PI*DRHO2)	! G and GD are divided by [2 pi DRHO**2]
  GD_1D = GD0/(2.D0*PI*DRHO2)
!
  FORALL (I=0:N) Z(I) = (I-N2)*DZ
  Z2 = Z*Z
  PI4 = SQRT(SQRT(PI/LAMBDA))
!         
  IF (NSTP == 0) THEN
    WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real1dZ < imag1dZ-den.txt"
     DO I = 0,N
        READ (*,*)TX, TMP	  !READ OUTPUT of IMAGTIME PROGRAM WITH SAME PARAMETERS 
        CP(I) = SQRT(TMP)
     END DO
  ELSE 
   CP = EXP(-Z2*LAMBDA/2.D0)/PI4
  END IF
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE GPE_DATA, ONLY : XOP, Z2, V, LAMBDA
  IMPLICIT NONE
!
  V = XOP*Z2*LAMBDA**2/2.D0
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
!   Calculates the coefficients needed in subroutine LU.  
  USE COMM_DATA, ONLY :  NZ
  USE GPE_DATA, ONLY : DT, DZ, CI
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DZ2
  COMPLEX (8) :: CAI0, CDT
!
  CDT = DT/CI       ! Generating the Coefficients for the
  DZ2 = DZ*DZ       ! C-N method (to solve the spatial part)
  CAIPM = CDT/2.D0/DZ2
  CAI0 = 1.D0-CDT/DZ2
  CAL(NZ) = 0.D0
  CGA(NZ) = -1.D0/CAI0
  DO J = NZ, 1, -1
     CAL(J-1) = CGA(J)*CAIPM
     CGA(J-1) = -1.D0/(CAI0+CAIPM*CAL(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and the 
! nonlinear term.
   USE COMM_DATA, ONLY : N,NZ
   USE GPE_DATA, ONLY : Z2, V, G, GD, CI, OPTION_D
   IMPLICIT NONE
!----------------------------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
!----------------------------------------------------------------------
   COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
   REAL (8), INTENT(IN) :: DT
   REAL (8), DIMENSION(0:N) :: P, P2, TMP1D, DP
!
   P = ABS(CP)
   P2 = P*P
!  
  SELECT CASE (OPTION_D)
    CASE (1)
      TMP1D = DT*(V + G*P2)
    CASE (2)
      DP(:NZ) = DIPOLAR(P2(:NZ))
      DP(N) = DP(0)
      TMP1D = DT*(V + G*P2 + GD*DP)
  END SELECT  
!   
   CP = CP*EXP(-CI*TMP1D)
END SUBROUTINE CALCNU

 SUBROUTINE LU(CP)
!  Solves the partial differential equation only with the space 
!  derivative term using the Crank-Nicholson method
   USE COMM_DATA, ONLY : N, NZ
   USE CN_DATA
   IMPLICIT NONE
   COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
   COMPLEX (8), DIMENSION(0:NZ) :: CBE
   COMPLEX (8) :: CXX
   INTEGER :: I
!
   CBE(NZ) = CP(N)
   DO I = NZ, 1, -1
      CXX = CP(I)-(CP(I+1)-2.D0*CP(I)+CP(I-1))*CAIPM
      CBE(I-1) = CGA(I)*(CAIPM*CBE(I)-CXX)
   END DO
!-----------------------------
! Boundary condition periodic:
!  DO I = 0, NZ
!     CP(I+1) = CAL(I)*CP(I) + CBE(I)
!  END DO
!  CP(0) = CP(N)
!  CP(1) = CP(NZ)
!-----------------------------
! Boundary condition reflecting:
   CP(0) = (0.D0, 0.D0)
   DO I = 0, NZ-1
      CP(I+1) = CAL(I)*CP(I) + CBE(I)
   END DO
   CP(N) = (0.D0, 0.D0)
!-----------------------------
END SUBROUTINE LU

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to unity.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DZ
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
  !----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DZ) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN)  :: F
      REAL (8), INTENT(IN) :: DZ
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
  REAL (8), DIMENSION(0:N) :: P, P2
!
  P = ABS(CP)
  P2 = P*P
  ZNORM = SQRT(SIMP(P2, DZ))
!  CP = CP/ZNORM
END SUBROUTINE NORM
 
SUBROUTINE RAD(CP2, RMS)
! Calculates the root mean square size RMS.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DZ, Z2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: CP2
  REAL (8), INTENT(OUT) :: RMS
!----------------------------------------------------------------------
   INTERFACE
    FUNCTION SIMP(F, DZ) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DZ
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
 REAL (8), DIMENSION(0:SIZE(CP2)-1) :: P2
!
  P2 = Z2 * CP2
  RMS = SQRT(SIMP(P2, DZ))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function, V is the potential and G is the nonlinearity. 
  USE COMM_DATA, ONLY : N,NZ  
  USE GPE_DATA, ONLY : DZ, V, G, GD, OPTION_D
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
  !----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DZ) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DZ
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!----------------------------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
  !----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DZ) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DZ
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: TMP1D, P2, DP2, GP2
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: DCP, DP, GDP, EMP1D
!
  TMP1D = ABS(CP)
  DCP = DIFF(TMP1D, DZ)
  DP2 = DCP*DCP
  P2 = TMP1D * TMP1D
  GP2 = G * P2  
!  
  SELECT CASE (OPTION_D)
    CASE (1)
      TMP1D = (V + GP2)*P2 + DP2
      EMP1D = (V + GP2/2.D0)*P2 + DP2
    CASE (2)
      DP(:NZ) = DIPOLAR(P2(:NZ))
      DP(N) = DP(0)
      GDP = GD * DP
      TMP1D = (V + GP2 + GDP)*P2 + DP2
      EMP1D = (V + GP2/2.D0 + GDP/2.D0)*P2 + DP2
  END SELECT    
!  
  MU = SIMP(TMP1D, DZ)
  EN = SIMP(EMP1D, DZ)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DZ) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DZ space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DZ
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN 
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DZ*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DZ)  RESULT (DP)
! Computes the first derivative DP of P using
! Richardson extrapolation formula. The derivative at the  
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DZ
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DZ)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DZ)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DZ)
  DP(N) = 0.D0
END FUNCTION DIFF

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : Z
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:), INTENT(IN) :: U2
  INTEGER :: I
!
  DO I = 0, N
    WRITE(FUNIT, 999) Z(I), U2(I)
  END DO
  999 FORMAT(F12.4, E17.5E3)
END SUBROUTINE WRITE_DENSITY

FUNCTION DIPOLAR(U) RESULT(R)
! Evaluate dipolar term in the GP equation using FFT 
! Uses external routine from FFTW3
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : VDD
  USE FFTW3
  IMPLICIT NONE
  REAL (8), DIMENSION(:), INTENT(IN) :: U
  REAL (8), DIMENSION(SIZE(U)) :: R
  COMPLEX (8), DIMENSION(SIZE(U)) :: S
  TYPE(C_PTR) :: PLAN
!
  S = U
  plan = fftw_plan_dft_1d(N, S, S, FFTW_FORWARD, FFTW_ESTIMATE)
  call fftw_EXECUTE_dft(plan, S, S)
  call fftw_DESTROY_PLAN(plan)
  S = VDD * S
  plan = fftw_PLAN_DFT_1D(N, S, S, FFTW_BACKWARD, FFTW_ESTIMATE)
  CALL fftw_EXECUTE_dft(PLAN, S, S)
  CALL fftw_DESTROY_PLAN(PLAN)
  R = REAL(S)/N
END FUNCTION DIPOLAR

SUBROUTINE CALCULATE_VDD()
! Calculates dipolar potential in K Space
  USE COMM_DATA, ONLY : N, N2, PI, TWO_PI
  USE GPE_DATA, ONLY : DZ, DRHO2, VDD
  IMPLICIT NONE
  INTEGER :: I, J,  M
  REAL (8) :: FOU_PI3, DKZ, P1, P2, P3, PP, Z, Z1
  REAL (8), PARAMETER :: EPS = 1.0D-12
  REAL (8), DIMENSION(N) ::  XG, DZG, KR, DKR, KR2, KZ, KZ2
!
  FOU_PI3 = 4.D0*PI/3.D0
!--- Calculation of Gauss-Legendre points with precision EPS ----------
  M = (N + 1) / 2
  DO I = 1, M
     Z = COS( PI * (I-0.25D0) / (N+0.5D0) )
 100 P1 = 1.D0
     P2 = 0.D0
     DO J = 1, N
        P3 = P2
        P2 = P1
        P1 = ((2.D0*J-1.D0) * Z * P2 - (J-1.D0)*P3) / J
     END DO
     PP = N*(Z*P1-P2)/(Z*Z-1.D0)
     Z1 = Z
     Z = Z1 - P1/PP
     IF (DABS(Z-Z1) .GT. EPS) GOTO  100
     XG(I)=-Z
     XG(N+1-I) =  + Z
     DZG(I) = 2.D0/((1.D0-Z*Z)*PP*PP)
     DZG(N+1-I) = DZG(I)
  END DO
!----------------------------------------------------------------------
  DO J = 1, N
     KR(J) = (1.D0+XG(J))/(1.D0-XG(J))
     DKR(J) = DZG(J)*2.D0/(1.D0-XG(J))**2
  END DO
!
  DKZ = TWO_PI/(DZ*N)
  KZ(1:N2) = DKZ*(/(J, J = 0, N2-1)/)
  KZ(N2+1:N) = DKZ*(/(J-N2, J = 0, N2-1)/)
  KZ2 = KZ*KZ
  KR2 = KR*KR
!
  DO I = 1, N
     VDD(I) = 0.D0
     DO J = 1, N
        VDD(I)=VDD(I) + (3.D0*KZ2(I)/(KR2(J)+KZ2(I))-1.D0)*KR(J) &
		* DKR(J)*EXP(-KR2(J)*DRHO2/2.D0)
     END DO
     VDD(I) = VDD(I)*FOU_PI3/TWO_PI
  END DO
END SUBROUTINE CALCULATE_VDD

!# File name : real1dZ.f90


==> DBEC-GP/f_programs/src/real2dXY.f90 <==
!#  File name : real2dXY.f90	!# Last modified : 14 Nov 2014
!#  Fortran program for dipolar Gross-Pitaevskii equation in two-dimensional 
!#  anisotropic trap by real time propagation (Fortran 90/95 Version)
!#  DBEC-GP-SCL codes are developed  and (c)copyright-ed by:
!#  R. Kishor Kumar, Paulsamy Muruganandam
!#  (Bharathidasan University, Tamil Nadu, India)
!
!#  Luis E. Young S., Sadhan K. Adhikari
!#  (UNESP - Sao Paulo State University, Brazil)
!
!#  Dusan Vudragovic, Antun Balaz                 
!#  (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
!
!# Public use and modification of this code are allowed provided that the following paper is cited:  
!# R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
!
!# Citation to the following related papers will also be gratefully appreciated:
!# Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
!# C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
!
!# The authors would be grateful for all information and/or comments regarding the use of the code.
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -lfftw3 -lfftw3_threads -V -mcmodel medium -shared-intel 
!
!# (2) Oracle (Sun) Fortran Compliler
! sunf95 -fast -xautopar -V -lfftw3 -lfftw3_threads -xmodel=medium 
!
!# (3) GNU Fortran (gfortran)
! gfortran -O3 -lfftw3 -lfftw3_threads -fopenmp 
!
!#  Uses fftw3 and fftw3_threads (FFTW library)
module FFTW3
  use, intrinsic :: iso_c_binding
  include 'fftw3.f03'
end module
!
MODULE COMM_DATA
! NX, NY : Number of space mesh points (X and Y)  
  INTEGER, PARAMETER :: NX = 128, NXX = NX-1, NX2 = NX/2 ! No. of X steps
  INTEGER, PARAMETER :: NY = 256, NYY = NY-1, NY2 = NY/2 ! No. of Y steps
! NSTP : Number of iterations to introduce the nonlinearity. 
! NSTP=0 reads the wave function, /=0 calculates the wave function.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 0, NPAS = 200, NRUN = 1000
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
  REAL (8), PARAMETER :: TWO_PI = 2.D0*PI, FOU_PI3 = 4.D0*PI/3.D0
  INTEGER, PARAMETER :: NO_OF_THREADS = 4
  INTEGER, PARAMETER :: NN = NX*NY
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY, PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		! unit of length (= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO  	! Bohr radius (scaled with AHO)
  COMPLEX (8), PARAMETER :: CI = (0.D0,1.D0) 	 	! Complex i
!  
  REAL (8), PARAMETER :: DX = 0.2D0, DY = 0.2D0, DT = 0.005D0 ! DX, DY:SPACE STEPS and DT:TIME STEP 
  INTEGER, PARAMETER  :: NATOMS = 5000			! Number of Atoms
  REAL (8), PARAMETER :: AS = 100.D0*Bohr_a0	 	! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: ADD = 132.7D0*Bohr_a0		! Strength of ADD (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 0.5D0, NU = 0.25D0	! GAMMA and NU = Parameteres of Trap
  REAL (8), PARAMETER :: D_Z = 0.5D0		! D_Z = Axial Gaussian Width
  REAL (8), PARAMETER :: GPAR = 1.1D0, GDPAR = 1.1D0	! Change for dynamics
!
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS
  REAL (8), PARAMETER :: GDD0 = 3.D0*ADD*NATOMS
!
! OPTION and OPTION_D decides which equation to be solved.
! OPTION=1 Solves -psi_xx-psi_yy+V(x,y)psi+G_2D|psi|^2 psi+GD_2D*F_dd(x,y)=i psi_t
! OPTION=2 Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G_2D|psi|^2 psi+GD_2D*F_dd(x,y)=i psi_t
! OPTION_D=1 Solves with F_dd = 0 (For non dipolar case).
! OPTION_D=2 Solves with F_dd /= 0 (For dipolar case).
  INTEGER, PARAMETER :: OPTION = 2, OPTION_D = 2
! X(0:NX), Y(0:NY): Space mesh, V(0:NX,0:NY) : Potential, CP(0:NX,0:NY): Wave function 
! and VDD(0:NX,0:NY) : Dipolar potential in K Space.
  REAL (8), DIMENSION(0:NX, 0:NY) :: V, R2
  COMPLEX (8), DIMENSION(0:NX, 0:NY) :: CP
  REAL (8), DIMENSION(0:NX) :: X, X2
  REAL (8), DIMENSION(0:NY) :: Y, Y2
  REAL (8), DIMENSION(NX, NY) :: VDD
  REAL (8) :: G, GD, GSTP, GDSTP, XOP, SQ2PI_DZ, DZ2, GAM2, ANU2, G_2D, GD_2D
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY
  COMPLEX (8), DIMENSION(0:NX) :: CALA, CGAA
  COMPLEX (8), DIMENSION(0:NY) :: CALB, CGAB
  COMPLEX (8) :: CT0X, CT0Y
  COMPLEX (8) :: CA0, CB0, CA0R, CB0R
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_2D
   USE COMM_DATA, ONLY : NX, NY, NX2, NY2, NSTP, NPAS, NRUN
   USE GPE_DATA
   IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! The routine CALCULATE_VDD() used to calculate dipolar potential in K Space.
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
   INTERFACE 
     SUBROUTINE INITIALIZE(CP)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE INITIALIZE
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE CALCULATE_TRAP()
     END SUBROUTINE CALCULATE_TRAP
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE COEF()
       IMPLICIT NONE
     END SUBROUTINE COEF
   END INTERFACE
!------------------------
    INTERFACE 
    SUBROUTINE CALCULATE_VDD()
    END SUBROUTINE CALCULATE_VDD
  END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE CALCNU(CP, DT)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(IN) :: DT
     END SUBROUTINE CALCNU
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE LUX(CP)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE LUX
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE LUY(CP)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE LUY
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE NORM(CP, ZNORM)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(OUT) :: ZNORM
     END  SUBROUTINE NORM
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE RAD(CP2, RMS)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP2
       REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
     END  SUBROUTINE RAD
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE CHEM(CP, MU, EN)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(IN) :: CP
       REAL (8), INTENT(OUT) :: MU, EN
     END  SUBROUTINE CHEM
   END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
    END  SUBROUTINE DENSITY_1DX
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE DENSITY_1DY(FUNIT, U2, DE1DY)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
    END  SUBROUTINE DENSITY_1DY
  END INTERFACE
!------------------------ END INTERFACE BLOCKS -------------------
  INTEGER :: K
  REAL (8) :: ZNORM,  MU, EN, T, T1, T2
  REAL (8), DIMENSION(0:NX, 0:NY) ::  CP2
!  <x> = RMS(1), <y> = RMS(2), <rho> = RMS(3)
  REAL (8), DIMENSION(3) :: RMS
  REAL (8), DIMENSION(0:NX) :: DEN1X
  REAL (8), DIMENSION(0:NY) :: DEN1Y
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME(T1)
! 
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!
  SELECT CASE (OPTION_D)
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION_D', OPTION_D
      STOP
  END SELECT
!
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE(CP)
!
  OPEN(17, FILE = 'real2dXY-out.txt')
  OPEN(14, FILE = 'real2dXY-rms.txt')  
!
  WRITE(17,900) OPTION, OPTION_D
  WRITE(14,900) OPTION, OPTION_D
  WRITE(17,*) 
  WRITE(14,*) 
  WRITE(17,901) NATOMS, AHO
  WRITE(17,902) AS/Bohr_a0, ADD/Bohr_a0
  WRITE(17,910) G0, GDD0
  WRITE(17,903) G_2D, GD_2D
  WRITE(17,904) GAMMA, NU
  WRITE(17,909) D_Z
  WRITE(17,*)
  WRITE(17,905) NX, NY
  WRITE(17,906) DX, DY 
  WRITE(17,907) NSTP, NPAS, NRUN  
  WRITE(17,908) DT 
  WRITE(17,*)
  WRITE(17, 1014) GPAR, GDPAR
  WRITE(17,*)
  900 FORMAT(' Real time propagation 2dXY,   OPTION = ',I3, ', OPTION_D =',I3)
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0, Dipolar ADD =',F9.2,'*a0')
  910 FORMAT('  Nonlinearity G_3D =',F11.4, ', Strength of DDI GD_3D =', F12.5)
  903 FORMAT('  Nonlinearity G_2D =',F11.4, ', Strength of DDI GD_2D =', F12.5)
  904 FORMAT('  Parameters of trap: GAMMA =',F7.2, ', NU =',F7.2)
  909 FORMAT('  Axial Gaussian Width =',F7.2)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NY = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DY = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! CALCULATE_VDD() calculates dipolar potential in K Space.
  IF (OPTION_D == 2) CALL CALCULATE_VDD()
!
  WRITE (17, 1001)
  WRITE (17, 1002)
  WRITE (17, 1001)
  WRITE (14, 1001)
  WRITE (14, 1011)
  WRITE (14, 1001)
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 5X, '<rho>', 5X, '|Psi(0,0)|^2')
  1011 FORMAT ('Values of rms size:', 8X, '<x>', 13X, '<y>', 13X, '<rho>')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.5, 2F11.5)
  1013 FORMAT (11X, 'Initial:', F14.5, 2F16.5)
!  
     CP2 = ABS(CP)**2
!   OPEN(21, FILE = 'real2dXY-den-init.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CLOSE(21)
! 
!   OPEN(11, FILE = 'real2dXY-den-init1d_x.txt')
!   OPEN(12, FILE = 'real2dXY-den-init1d_y.txt')
!   CALL DENSITY_1DX(11, CP2, DEN1X)
!   CALL DENSITY_1DY(12, CP2, DEN1Y)
!   CLOSE(11)
!   CLOSE(12)
!
  IF(NSTP /= 0)THEN
     GSTP = XOP*G_2D/DFLOAT(NSTP)
     GDSTP = XOP*GD_2D/DFLOAT(NSTP)    
     G = 0.D0
     GD = 0.D0
     CALL NORM(CP,ZNORM)	! NORM() calculates norm and restores normalization.
     CALL CHEM(CP, MU, EN)	! CHEM() calculates the chemical potential MU and energy EN.
     CP2 = ABS(CP)**2
     CALL RAD(CP2, RMS)		! RAD() calculates the r.m.s radius RMS.
     WRITE (17, 1003) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
     WRITE (14, 1013) RMS(1:3)
    DO K = 1, NSTP 		! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      GD = GD + GDSTP
      CALL CALCNU(CP, DT)
      CALL LUX(CP)
      CALL LUY(CP)
    END DO
     CALL NORM(CP,ZNORM)
     CALL CHEM(CP, MU, EN)
     CP2=ABS(CP)**2
     CALL RAD(CP2, RMS)
     WRITE (17, 1005) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
     WRITE (14, 1015) RMS(1:3)
    1005 FORMAT('After NSTP iter.:', F8.4, 2F12.5, 2F11.5)
    1015 FORMAT (2X, 'After NSTP iter.:', F14.5, 2F16.5) 
!  
!   OPEN(21, FILE = 'real2dXY-den-nstp.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CLOSE(21)
! 
!   OPEN(11, FILE = 'real2dXY-den-nstp1d_x.txt')
!   OPEN(12, FILE = 'real2dXY-den-nstp1d_y.txt')
!   CALL DENSITY_1DX(11, CP2, DEN1X)
!   CALL DENSITY_1DY(12, CP2, DEN1Y)
!   CLOSE(11)
!   CLOSE(12)
!
  ELSE
    G = XOP*G_2D
    GD = XOP*GD_2D
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN) 
    CP2=ABS(CP)**2
    CALL RAD(CP2, RMS)  
    WRITE (17, 1003) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
    WRITE (14, 1013) RMS(1:3) 
  END IF
!
  OPEN(8, FILE = 'real2dXY-dyna.txt')
  T=0.D0
  DO K = 1, NPAS		! NPAS iterations transient
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
      IF (MOD(K,20).EQ.0) THEN
       CP2=ABS(CP)**2
       CALL RAD(CP2, RMS)
       WRITE(8,1008) T*XOP, RMS(1), RMS(2), RMS(3)
      END IF
  END DO
  CALL NORM(CP,ZNORM)
  CALL CHEM(CP, MU, EN)
  CP2 = ABS(CP)**2
  CALL RAD(CP2, RMS)
!
  WRITE (17, 1006) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
  WRITE (14, 1016) RMS(1:3)
  1006 FORMAT('After NPAS iter.:',F8.4, 2F12.5, 2F11.5)
  1016 FORMAT (2X, 'After NPAS iter.:', F14.5, 2F16.5)
!  
  OPEN(21, FILE = 'real2dXY-den.txt')
  CALL WRITE_DENSITY(21, CP2)
  CLOSE(21)

  OPEN(11, FILE = 'real2dXY-den1d_x.txt')
  OPEN(12, FILE = 'real2dXY-den1d_y.txt')
  CALL DENSITY_1DX(11, CP2, DEN1X)
  CALL DENSITY_1DY(12, CP2, DEN1Y)
  CLOSE(11)
  CLOSE(12)
!
!  The following line defines a problem which is studied in the time evolution.
  G = GPAR*G
  GD = GDPAR*GD
!
  DO K = 1, NRUN	! NRUN iterations to study a nonstationary problem
    T = T + DT 
    CALL CALCNU(CP, DT)
    CALL LUX(CP)
    CALL LUY(CP)
     IF (MOD(K,20).EQ.0) THEN
      CP2=ABS(CP)**2
      CALL RAD(CP2, RMS)
      WRITE(8,1008) T*XOP, RMS(1), RMS(2), RMS(3)
     END IF
  END DO
  CLOSE(8)
  CALL NORM(CP,ZNORM)
  CALL CHEM(CP, MU, EN)
  CP2=ABS(CP)**2
  CALL RAD(CP2, RMS)
!
  WRITE (17, 1007) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
  WRITE (17, 1001)
  WRITE (14, 1017) RMS(1:3)
  WRITE (14, 1001)
  1007 FORMAT('After NRUN iter.:',F8.4, 2F12.5, 2F11.5)
  1017 FORMAT (2X, 'After NRUN iter.:', F14.5, 2F16.5)
  1014 FORMAT(' * Change for dynamics: GPAR = ',F11.3,' , GDPAR = ',F11.3,' *')
!  
!   OPEN(21, FILE = 'real2dXY-den-nrun.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CLOSE(21)
! 
!   OPEN(11, FILE = 'real2dXY-den-nrun1d_x.txt')
!   OPEN(12, FILE = 'real2dXY-den-nrun1d_y.txt')
!   CALL DENSITY_1DX(11, CP2, DEN1X)
!   CALL DENSITY_1DY(12, CP2, DEN1Y)
!   CLOSE(11)
!   CLOSE(12)
!
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (17,*)
  WRITE (17,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (17,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
!
  1008 FORMAT(4F10.4)
END PROGRAM GROSS_PITAEVSKII_SSCN_2D

SUBROUTINE INITIALIZE(CP)
! Routine that initializes the constant and variables and calculates the initial wave function CP.
  USE COMM_DATA, ONLY : NX, NY, NX2, NY2, PI, NSTP
  USE GPE_DATA, ONLY : GAMMA, D_Z, DZ2, SQ2PI_DZ, DX, DY, X, X2, Y, Y2, R2, NU, GAM2, ANU2, G0, GDD0, G_2D, GD_2D
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), DIMENSION(0:NX,0:NY):: TMP2D
  REAL (8) ::  QR_GAM, TX, TY, TMP
  INTEGER :: I, J
!  
  DZ2 = D_Z*D_Z
  GAM2 = GAMMA*GAMMA
  ANU2 = NU*NU
  SQ2PI_DZ = SQRT(2.D0*PI)*D_Z
  G_2D = G0/SQ2PI_DZ		 ! G and GD are divided by Sqrt[2 pi] * D_Z
  GD_2D = GDD0/SQ2PI_DZ
  QR_GAM = SQRT(SQRT(NU*GAMMA)/PI)
!
  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (I=0:NY) Y(I) = (I-NY2)*DY
  X2 = X*X
  Y2 = Y*Y
  FORALL (I=0:NX) R2(I,:) = X2(I) + Y2
!         
  IF (NSTP == 0) THEN
    WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real2dXY < imag2dXY-den.txt"
    DO I = 0,NX
      DO J = 0,NY 
        READ (*, *)TX, TY, TMP
        CP(I,J) = SQRT(TMP)
      END DO
    END DO
  ELSE 
    FORALL (I=0:NX) TMP2D(I,:) = (GAMMA*X2(I) + NU*Y2)/2.D0
    CP = QR_GAM*EXP(-TMP2D)
  END IF
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE COMM_DATA, ONLY : NX
  USE GPE_DATA, ONLY : XOP, GAM2, X2, Y2, V, ANU2
  IMPLICIT NONE
  INTEGER :: I
!
  DO I = 0, NX
    V(I,:) = XOP*(GAM2 * X2(I) + ANU2*Y2)/2.D0
  END DO
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
!   Calculates the coefficients needed in subroutine LUX and LUY
  USE COMM_DATA, ONLY : NXX, NYY
  USE GPE_DATA, ONLY : DX, DY, DT, CI
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DX2, DY2, DXX, DYY
  COMPLEX (8) :: CDT
!
  DX2 = DX*DX   ! Generating the Coefficients for the
  DY2 = DY*DY   ! C-N method (to solve the spatial part)           
  DXX = 1.D0/DX2
  DYY = 1.D0/DY2
  CDT = CI*DT
  CA0 = 1.D0+CDT*DXX
  CA0R = 1.D0-CDT*DXX
  CB0 = 1.D0+CDT*DYY
  CB0R = 1.D0-CDT*DYY
!
  CT0X = -CDT*DXX/2.D0
  CALA(NXX) = 0.D0
  CGAA(NXX) = -1.D0/CA0
  DO I = NXX, 1, -1
     CALA(I-1) = CT0X*CGAA(I)
     CGAA(I-1) = -1.D0/(CA0+CT0X*CALA(I-1))
  END DO
!
  CT0Y = -CDT*DYY/2.D0
  CALB(NYY) = 0.D0
  CGAB(NYY) = -1.D0/CB0
  DO J = NYY, 1, -1
     CALB(J-1) = CT0Y*CGAB(J)
     CGAB(J-1) = -1.D0/(CB0+CT0Y*CALB(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and 
! the nonlinear term.
  USE COMM_DATA, ONLY : NX, NY, NXX, NYY
  USE GPE_DATA, ONLY : CI, V, G, GD, OPTION_D
  IMPLICIT NONE
!----------------------------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:,:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
!----------------------------------------------------------------------
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NX,0:NY) :: P, P2, TMP2D, DP
!
  P = ABS(CP)
  P2 = P*P
!  
  SELECT CASE (OPTION_D)  
    CASE (1)
      TMP2D = DT*(V + G*P2)
    CASE (2)
      DP(:NXX,:NYY) = DIPOLAR(P2(:NXX,:NYY))
      DP(NX,:) = DP(0,:)
      DP(:,NY) = DP(:,0)
      TMP2D = DT*(V + G*P2 + GD*DP)
  END SELECT
!  
  CP = CP*EXP(-CI*TMP2D)
END SUBROUTINE CALCNU

SUBROUTINE LUX(CP)
  ! Solves the partial differential equation only with the X-space
  ! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NXX
  USE CN_DATA, ONLY : CA0R, CT0X, CALA, CGAA  
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I, J
  COMPLEX (8) :: CBE(0:NXX,0:NY), CXX(0:NY)
!
  CBE(NXX,:) = CP(NXX,:)
  DO I = NXX, 1, -1
     CXX = -CT0X*CP(I+1,:)+CA0R*CP(I,:)-CT0X*CP(I-1,:)
     CBE(I-1,:) = CGAA(I)*(CT0X*CBE(I,:)-CXX)
  END DO
!-----------------------------
! Boundary condition periodic:
!  DO I = 0, NXX
!     CP(I+1,:) = CALA(I)*CP(I,:) + CBE(I,:)
!  END DO
!  CP(0,:) = CP(NX,:)
!  CP(1,:) = CP(NXX,:)
!-----------------------------
! Boundary condition reflecting 
  CP(0,:) = 0.D0
  DO I = 0, NXX
     CP(I+1,:) = CALA(I)*CP(I,:) + CBE(I,:)
  END DO
  CP(NX,:) = 0.D0
!-----------------------------
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
  ! Solves the partial differential equation only with the Y-space
  ! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NYY
  USE CN_DATA, ONLY :   CB0R, CT0Y, CALB, CGAB   
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I, J
  COMPLEX (8) :: CBE(0:NX,0:NYY), CYY(0:NX)
!
  CBE(:,NYY) = CP(:,NYY)
  DO J = NYY, 1, -1
     CYY = -CT0Y*CP(:,J+1)+CB0R*CP(:,J)-CT0Y*CP(:,J-1)
     CBE(:,J-1) = CGAB(J)*(CT0Y*CBE(:,J)-CYY)
  END DO
!-----------------------------
! Boundary condition periodic:
!  DO J = 0, NYY
!     CP(:,J+1) = CALB(J)*CP(:,J) + CBE(:,J)
!  END DO
!  CP(:,0) = CP(:,NY)
!  CP(:,1) = CP(:,NYY)
!-----------------------------
! Boundary condition reflecting: 
  CP(:,0) = 0.D0
  DO J = 0, NYY
     CP(:,J+1) = CALB(J)*CP(:,J) + CBE(:,J)
  END DO
  CP(:,NY) = 0.D0
!-----------------------------
END SUBROUTINE LUY

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to unity.
  USE GPE_DATA, ONLY : DX, DY
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
!----------------------------------------------------------------------  
  REAL (8), DIMENSION(0:SIZE(CP,1)-1,0:SIZE(CP,2)-1) :: P, TMP2D
!  
  P = ABS(CP)
  TMP2D = P*P
  ZNORM = INTEGRATE(TMP2D, DX, DY)
  !CP = CP/SQRT(ZNORM)
END SUBROUTINE NORM

SUBROUTINE RAD(P, RMS) 
! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, R2, X2, Y2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(IN) :: P
  REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
!----------------------------------------------------------------------
  INTEGER :: I,J
  REAL (8), DIMENSION(0:SIZE(P,1)-1,0:SIZE(P,2)-1) :: TMP2D
!  
  FORALL(J=0:NY) TMP2D(:,J) = X2*P(:,J)
    RMS(1) = SQRT(INTEGRATE(TMP2D, DX, DY))
  FORALL(I=0:NX) TMP2D(I,:) = Y2*P(I,:)
    RMS(2) = SQRT(INTEGRATE(TMP2D, DX, DY))
  TMP2D = R2*P
    RMS(3) = SQRT(INTEGRATE(TMP2D, DX, DY))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function, V is the potential and G is the nonlinearity.
  USE COMM_DATA, ONLY : NX, NY,NXX,NYY
  USE GPE_DATA, ONLY : DX, DY, V, G, GD, OPTION_D
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
  !----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
  !----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
  !----------------------------------------------------------------------
   INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:,:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
 !-------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: P, DP, DPX, DPY, P2, GP2 
  REAL (8), DIMENSION(0:NX,0:NY) :: DP2, TMP2D, EMP2D, GDP
!
  P = ABS(CP)
   DO I = 0, NX
    DPY(I,:) = DIFF(P(I,:), DY)
   END DO
   DO I = 0, NY
    DPX(:,I) = DIFF(P(:,I), DX)
   END DO
!
  P2 = P * P
  GP2 = G*P2
  DP2 = DPX*DPX + DPY*DPY  
!
  SELECT CASE (OPTION_D)
    CASE (1)
      TMP2D = (V + GP2)*P2 + DP2      
      EMP2D = (V + GP2/2.D0)*P2 + DP2    
    CASE (2)
      DP(:NXX, :NYY) = DIPOLAR(P2(:NXX, :NYY))
      DP(NX,:) = DP(0,:)
      DP(:,NY) = DP(:,0)
      GDP = GD*DP
      TMP2D = (V + GP2 + GDP)*P2 + DP2      
      EMP2D = (V + GP2/2.D0 + GDP/2.D0)*P2 + DP2
   END SELECT      
!     
  MU = INTEGRATE(TMP2D, DX, DY)
  EN = INTEGRATE(EMP2D, DX, DY)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: SIMP
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  SIMP = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
  ! Computes the first derivative DP of P using
  ! Richardsonextrapolation formula. The derivative at the  
  ! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

FUNCTION DIPOLAR(U) RESULT(R)
! Evaluate dipolar term in the GP equation using FFT 
! Uses external routine from FFTW3
  USE COMM_DATA, ONLY : NX, NY, NN, NO_OF_THREADS
  USE GPE_DATA, ONLY : VDD
  USE FFTW3, ONLY : C_PTR, C_INT, FFTW_FORWARD, FFTW_BACKWARD, FFTW_ESTIMATE, &
          fftw_init_threads, fftw_plan_with_nthreads, fftw_cleanup_threads,   &
          fftw_plan_dft_2d, fftw_execute_dft, fftw_destroy_plan
  IMPLICIT NONE
  REAL (8), DIMENSION(:,:), INTENT(IN) :: U
  REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: R 
  COMPLEX (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: S
  INTEGER(C_INT) :: ok
  TYPE(C_PTR) :: PLAN
!
  ok = fftw_init_threads()
  call fftw_plan_with_nthreads(NO_OF_THREADS)
  S = U
  plan = fftw_plan_dft_2d(NY, NX, S, S, FFTW_FORWARD, FFTW_ESTIMATE)
  call fftw_EXECUTE_dft(plan, S, S)
  call fftw_DESTROY_PLAN(plan)
  S = VDD * S
  plan = fftw_PLAN_DFT_2D(NY, NX, S, S, FFTW_BACKWARD, FFTW_ESTIMATE)
  CALL fftw_EXECUTE_dft(PLAN, S, S)
  CALL fftw_DESTROY_PLAN(PLAN)
  call fftw_cleanup_threads()
  R = REAL(S)/NN
END FUNCTION DIPOLAR

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : X, Y
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  INTEGER :: I, J
!
  DO I = 0, NX
     DO J = 0, NY
        WRITE(FUNIT, 999) X(I), Y(J), U2(I,J)
     END DO
     WRITE(FUNIT, *)
  END DO
  999 FORMAT(2F12.4, E17.5E3)
END SUBROUTINE WRITE_DENSITY

SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
  USE COMM_DATA, ONLY : NX
  USE GPE_DATA, ONLY : X, DY
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I
!
      DO I = 0, NX 
	 DE1DX(I) = SIMP(U2(I,:), DY)
         WRITE(FUNIT, 1001) X(I), DE1DX(I)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DENSITY_1DX

SUBROUTINE DENSITY_1DY(FUNIT, U2, DE1DY)
  USE COMM_DATA, ONLY : NY
  USE GPE_DATA, ONLY : Y, DX
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: J
!
      DO J = 0, NY 
	 DE1DY(J) = SIMP(U2(:,J), DX)
         WRITE(FUNIT, 1001) Y(J), DE1DY(J)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DENSITY_1DY

FUNCTION INTEGRATE(U, DX, DY) RESULT(RES)
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U
  REAL (8), INTENT (IN) :: DX, DY
  REAL (8) :: RES
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------  
  REAL (8), DIMENSION(0:SIZE(U,1)-1) :: TMP1D
  INTEGER :: I, NX
!
  NX = SIZE(U,1)-1 
  FORALL (I = 0:NX) TMP1D(I) = SIMP(U(I,0:), DY)
  RES = SIMP(TMP1D, DX)
END FUNCTION INTEGRATE

SUBROUTINE CALCULATE_VDD()
! Calculates dipolar potential in K Space
  USE COMM_DATA, ONLY : NX, NY, NX2, NY2, PI, TWO_PI, FOU_PI3
  USE GPE_DATA, ONLY : DX, DY, VDD, DZ2, SQ2PI_DZ
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DKX, DKY
  REAL (8), DIMENSION(NX) :: KX, KX2
  REAL (8), DIMENSION(NY) :: KY, KY2
  REAL (8), DIMENSION(NX, NY) :: XI, XI2
!
  DKX = TWO_PI/(DX*NX)
  DKY = TWO_PI/(DY*NY)
!
  KX(1:NX2) = DKX*(/(I, I = 0, NX2-1)/)
  KX(NX2+1:NX) = DKX*(/(I-NX2, I = 0, NX2-1)/)
  KY(1:NY2) = DKY*(/(J, J = 0, NY2-1)/)
  KY(NY2+1:NY) = DKY*(/(J-NY2, J = 0, NY2-1)/)
!
  KX2 = KX*KX
  KY2 = KY*KY
!
  FORALL (I=1:NX) XI2(I,:) = (KX2(I) + KY2)*DZ2/2.D0
  XI = SQRT(XI2)
!
  DO I = 1, NX
     DO J = 1, NY
        IF (XI(I, J) >= 26.D0) THEN
          VDD(I,J) = -1.D0 - 3.D0*(-0.5D0/XI2(I,J)+0.75D0/XI2(I,J)**2-1.875D0/XI2(I,J)**3)
        ELSE
          VDD(I,J) = 2.D0 - 3.D0*SQRT(PI)*XI(I,J)*EXP(XI2(I,J))*ERFC(XI(I,J))
        END IF
     END DO
  END DO
  VDD = FOU_PI3*VDD/SQ2PI_DZ
END SUBROUTINE CALCULATE_VDD

!# File name : real2dXY.f90


==> DBEC-GP/f_programs/src/real2dXZ.f90 <==
!#  File name : real2dXZ.f90	!# Last modified : 14 Nov 2014
!#  Fortran program for dipolar Gross-Pitaevskii equation in two-dimensional 
!#  anisotropic trap by real time propagation (Fortran 90/95 Version)
!#  DBEC-GP-SCL codes are developed and (c)copyright-ed  by:
!#  R. Kishor Kumar, Paulsamy Muruganandam
!#  (Bharathidasan University, Tamil Nadu, India)
!
!#  Luis E. Young S., Sadhan K. Adhikari
!#  (UNESP - Sao Paulo State University, Brazil)
!
!#  Dusan Vudragovic, Antun Balaz                 
!#  (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)                    
!
!# Public use and modification of this code are allowed provided that the following paper is cited:  
!# R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
!
!# Citation to the following related papers will also be gratefully appreciated:
!# Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
!# C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
!
!# The authors would be grateful for all information and/or comments regarding the use of the code.
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -lfftw3 -lfftw3_threads -V -mcmodel medium -shared-intel 
!
!# (2) Oracle (Sun) Fortran Compliler
! sunf95 -fast -xautopar -V -lfftw3 -lfftw3_threads -xmodel=medium 
!
!# (3) GNU Fortran (gfortran)
! gfortran -O3 -lfftw3 -lfftw3_threads -fopenmp 
!
!#  Uses fftw3 and fftw3_threads (FFTW library)
module FFTW3
  use, intrinsic :: iso_c_binding
  include 'fftw3.f03'
end module
!
MODULE COMM_DATA
! NZ, NX : Number of space mesh points (Z and X)  
  INTEGER, PARAMETER :: NX = 256, NXX = NX-1, NX2 = NX/2 ! No. of X steps
  INTEGER, PARAMETER :: NZ = 128, NZZ = NZ-1, NZ2 = NZ/2 ! No. of Z steps
! NSTP : Number of iterations to introduce the nonlinearity. 
! NSTP=0 reads the wave function, /=0 calculates the wave function.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 0, NPAS = 100, NRUN = 400
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
  REAL (8), PARAMETER :: TWO_PI = 2.D0*PI, FOU_PI3 = 4.D0*PI/3.D0
  INTEGER, PARAMETER :: NO_OF_THREADS = 4
  INTEGER, PARAMETER :: NN = NZ*NX
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NZ, NX, PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		! unit of length (= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO	! Bohr radius (scaled with AHO)
  COMPLEX (8), PARAMETER :: CI = (0.D0,1.D0) 	 	! Complex i
!  
  REAL (8), PARAMETER :: DZ = 0.2D0, DX = 0.2D0, DT = 0.005D0	! DZ, DX:SPACE STEPS and DT:TIME STEP 
  INTEGER, PARAMETER  :: NATOMS = 5000			! Number of Atoms
  REAL (8), PARAMETER :: AS = 100.D0*Bohr_a0	 	! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: ADD = 132.7D0*Bohr_a0		! Strength of ADD (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 0.25D0, LAMBDA = 1.5D0	! GAMMA and LAMBDA : Parameteres of Trap
  REAL (8), PARAMETER :: D_Y = 0.5D0			! D_Y : Axial Gaussian Width
  REAL (8), PARAMETER :: GPAR = 1.1D0, GDPAR = 1.1D0	! Change for dynamics
!
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS
  REAL (8), PARAMETER :: GDD0 = 3.D0*ADD*NATOMS
!
! OPTION and OPTION_D decides which equation to be solved.
! OPTION=1 Solves -psi_xx-psi_zz+V(x,z)psi+G_2D|psi|^2 psi+GD_2D*F_dd(x,z)=i psi_t
! OPTION=2 Solves [-psi_xx-psi_zz+V(x,z)psi]/2+G_2D|psi|^2 psi+GD_2D*F_dd(x,z)=i psi_t
! OPTION_D=1 Solves with F_dd = 0 (For non dipolar case).
! OPTION_D=2 Solves with F_dd /= 0 (For dipolar case).
  INTEGER, PARAMETER :: OPTION = 2, OPTION_D = 2
! Z(0:NZ), X(0:NX): Space mesh, V(0:NZ,0:NX) : Potential, CP(0:NZ,0:NX): Wave function 
! and VDD(0:NZ,0:NX) : Dipolar potential in K Space.
  REAL (8), DIMENSION(0:NZ, 0:NX) :: V, R2
  COMPLEX (8), DIMENSION(0:NZ, 0:NX) :: CP
  REAL (8), DIMENSION(0:NZ) :: Z, Z2
  REAL (8), DIMENSION(0:NX) :: X, X2
  REAL (8), DIMENSION(NZ, NX) :: VDD
  REAL (8) :: G, GD, GSTP, GDSTP, XOP, SQ2PI_DY, D_Y2, LAM2, GAM2, G_2D, GD_2D
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NZ, NX
  COMPLEX (8), DIMENSION(0:NZ) :: CALA, CGAA
  COMPLEX (8), DIMENSION(0:NX) :: CALB, CGAB
  COMPLEX (8) :: CT0Z, CT0X
  COMPLEX (8) :: CA0, CB0, CA0R, CB0R
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_2D
   USE COMM_DATA, ONLY : NZ, NX, NZ2, NX2, NSTP, NPAS, NRUN
   USE GPE_DATA
   IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh Z(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! The routine CALCULATE_VDD() used to calculate dipolar potential in K Space.
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
   INTERFACE 
     SUBROUTINE INITIALIZE(CP)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE INITIALIZE
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE CALCULATE_TRAP()
     END SUBROUTINE CALCULATE_TRAP
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE COEF()
       IMPLICIT NONE
     END SUBROUTINE COEF
   END INTERFACE
!------------------------
    INTERFACE 
    SUBROUTINE CALCULATE_VDD()
    END SUBROUTINE CALCULATE_VDD
  END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE CALCNU(CP, DT)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(IN) :: DT
     END SUBROUTINE CALCNU
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE LUZ(CP)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE LUZ
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE LUX(CP)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE LUX
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE NORM(CP, ZNORM)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(OUT) :: ZNORM
     END  SUBROUTINE NORM
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE RAD(CP2, RMS)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP2
       REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
     END  SUBROUTINE RAD
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE CHEM(CP, MU, EN)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(IN) :: CP
       REAL (8), INTENT(OUT) :: MU, EN
     END  SUBROUTINE CHEM
   END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE DENSITY_1DZ(FUNIT, U2, DE1DZ)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DZ
    END  SUBROUTINE DENSITY_1DZ
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
    END  SUBROUTINE DENSITY_1DX
  END INTERFACE
!------------------------ END INTERFACE BLOCKS -------------------
  INTEGER :: K
  REAL (8) :: ZNORM,  MU, EN, T, T1, T2
  REAL (8), DIMENSION(0:NZ, 0:NX) ::  CP2
!  <z> = RMS(1), <x> = RMS(2), <rho> = RMS(3)
  REAL (8), DIMENSION(3) :: RMS
  REAL (8), DIMENSION(0:NZ) :: DEN1Z
  REAL (8), DIMENSION(0:NX) :: DEN1X
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME(T1)
! 
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!
  SELECT CASE (OPTION_D)
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION_D', OPTION_D
      STOP
  END SELECT
!  
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE(CP)
!
  OPEN(17, FILE = 'real2dXZ-out.txt')
  OPEN(14, FILE = 'real2dXZ-rms.txt')  
!
  WRITE(17,900) OPTION, OPTION_D
  WRITE(14,900) OPTION, OPTION_D
  WRITE(17,*) 
  WRITE(14,*) 
  WRITE(17,901) NATOMS, AHO
  WRITE(17,902) AS/Bohr_a0, ADD/Bohr_a0
  WRITE(17,910) G0, GDD0
  WRITE(17,903) G_2D, GD_2D
  WRITE(17,904) GAMMA, LAMBDA
  WRITE(17,909) D_Y
  WRITE(17,*)
  WRITE(17,905) NX, NZ
  WRITE(17,906) DX, DZ 
  WRITE(17,907) NSTP, NPAS, NRUN  
  WRITE(17,908) DT 
  WRITE(17,*)
  WRITE(17, 1014) GPAR, GDPAR
  WRITE(17,*)
  900 FORMAT(' Real time propagation 2dXZ,   OPTION = ',I3, ', OPTION_D =',I3)
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0, Dipolar ADD =',F9.2,'*a0')
  910 FORMAT('  Nonlinearity G_3D =',F11.4, ', Strength of DDI GD_3D =', F12.5)
  903 FORMAT('  Nonlinearity G_2D =',F11.4, ', Strength of DDI GD_2D =', F12.5)
  904 FORMAT('  Parameters of trap: GAMMA =',F7.2, ', LAMBDA =',F7.2)
  909 FORMAT('  Axial Gaussian Width =',F7.2)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NZ = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DZ = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
  1014 FORMAT(' * Change for dynamics: GPAR = ',F11.3,' , GDPAR = ',F11.3,' *')
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! CALCULATE_VDD() calculates dipolar potential in K Space.
  IF (OPTION_D == 2) CALL CALCULATE_VDD()
!
  WRITE (17, 1001)
  WRITE (17, 1002)
  WRITE (17, 1001)
  WRITE (14, 1001)
  WRITE (14, 1011)
  WRITE (14, 1001)
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 5X, '<rho>', 5X, '|Psi(0,0)|^2')
  1011 FORMAT ('Values of rms size:', 8X, '<z>', 13X, '<x>', 13X, '<rho>')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.5, 2F11.5)
  1013 FORMAT (11X, 'Initial:', F14.5, 2F16.5)
!  
   CP2 = ABS(CP)**2
!   OPEN(21, FILE = 'real2dXZ-den-init.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CLOSE(21)
! 
!   OPEN(11, FILE = 'real2dXZ-den-init1d_z.txt')
!   OPEN(12, FILE = 'real2dXZ-den-init1d_x.txt')
!   CALL DENSITY_1DZ(11, CP2, DEN1Z)
!   CALL DENSITY_1DX(12, CP2, DEN1X)
!   CLOSE(11)
!   CLOSE(12)
!
  IF(NSTP /= 0)THEN
     GSTP = XOP*G_2D/DFLOAT(NSTP)
     GDSTP = XOP*GD_2D/DFLOAT(NSTP)    
     G = 0.D0
     GD = 0.D0
     CALL NORM(CP,ZNORM)	! NORM() calculates norm and restores normalization.
     CALL CHEM(CP, MU, EN)	! CHEM() calculates the chemical potential MU and energy EN.
     CP2 = ABS(CP)**2
     CALL RAD(CP2, RMS)		! RAD() calculates the r.m.s radius RMS.
     WRITE (17, 1003) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NZ2, NX2)
     WRITE (14, 1013) RMS(1:3)
    DO K = 1, NSTP 		! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      GD = GD + GDSTP
      CALL CALCNU(CP, DT)
      CALL LUZ(CP)
      CALL LUX(CP)
    END DO
     CALL NORM(CP,ZNORM)
     CALL CHEM(CP, MU, EN)
     CP2=ABS(CP)**2
     CALL RAD(CP2, RMS)
     WRITE (17, 1005) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NZ2, NX2)
     WRITE (14, 1015) RMS(1:3)
    1005 FORMAT('After NSTP iter.:', F8.4, 2F12.5, 2F11.5)
    1015 FORMAT (2X, 'After NSTP iter.:', F14.5, 2F16.5) 
!  
!   OPEN(21, FILE = 'real2dXZ-den-nstp.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CLOSE(21)
! 
!   OPEN(11, FILE = 'real2dXZ-den-nstp1d_z.txt')
!   OPEN(12, FILE = 'real2dXZ-den-nstp1d_x.txt')
!   CALL DENSITY_1DZ(11, CP2, DEN1Z)
!   CALL DENSITY_1DX(12, CP2, DEN1X)
!   CLOSE(11)
!   CLOSE(12)
!
  ELSE
    G = XOP*G_2D
    GD = XOP*GD_2D
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN) 
    CP2=ABS(CP)**2
    CALL RAD(CP2, RMS)  
    WRITE (17, 1003) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NZ2, NX2)
    WRITE (14, 1013) RMS(1:3) 
  END IF
!
  OPEN(8, FILE = 'real2dXZ-dyna.txt')
  T=0.D0
  DO K = 1, NPAS		! NPAS iterations transient
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LUZ(CP)
     CALL LUX(CP)
      IF (MOD(K,20).EQ.0) THEN
       CP2=ABS(CP)**2
       CALL RAD(CP2, RMS)
       WRITE(8,1008) T*XOP, RMS(1), RMS(2), RMS(3)
      END IF
  END DO
  CALL NORM(CP,ZNORM)
  CALL CHEM(CP, MU, EN)
  CP2 = ABS(CP)**2
  CALL RAD(CP2, RMS)
!
  WRITE (17, 1006) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NZ2, NX2)
  WRITE (14, 1016) RMS(1:3)
  1006 FORMAT('After NPAS iter.:',F8.4, 2F12.5, 2F11.5)
  1016 FORMAT (2X, 'After NPAS iter.:', F14.5, 2F16.5)
!  
  OPEN(21, FILE = 'real2dXZ-den.txt')
  CALL WRITE_DENSITY(21, CP2)
  CLOSE(21)

  OPEN(11, FILE = 'real2dXZ-den1d_z.txt')
  OPEN(12, FILE = 'real2dXZ-den1d_x.txt')
  CALL DENSITY_1DZ(11, CP2, DEN1Z)
  CALL DENSITY_1DX(12, CP2, DEN1X)
  CLOSE(11)
  CLOSE(12)
!
!  The following line defines a problem which is studied in the time evolution.
  G = GPAR*G
  GD = GDPAR*GD
!
  DO K = 1, NRUN	! NRUN iterations to study a nonstationary problem
    T = T + DT 
    CALL CALCNU(CP, DT)
    CALL LUZ(CP)
    CALL LUX(CP)
     IF (MOD(K,20).EQ.0) THEN
      CP2=ABS(CP)**2
      CALL RAD(CP2, RMS)
      WRITE(8,1008) T*XOP, RMS(1), RMS(2), RMS(3)
     END IF
  END DO
  CLOSE(8)
  CALL NORM(CP,ZNORM)
  CALL CHEM(CP, MU, EN)
  CP2=ABS(CP)**2
  CALL RAD(CP2, RMS)
!
  WRITE (17, 1007) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NZ2, NX2)
  WRITE (17, 1001)
  WRITE (14, 1017) RMS(1:3)
  WRITE (14, 1001)
  1007 FORMAT('After NRUN iter.:',F8.4, 2F12.5, 2F11.5)
  1017 FORMAT (2X, 'After NRUN iter.:', F14.5, 2F16.5)
!  
!   OPEN(21, FILE = 'real2dXZ-den-nrun.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CLOSE(21)
! 
!   OPEN(11, FILE = 'real2dXZ-den-nrun1d_z.txt')
!   OPEN(12, FILE = 'real2dXZ-den-nrun1d_x.txt')
!   CALL DENSITY_1DZ(11, CP2, DEN1Z)
!   CALL DENSITY_1DX(12, CP2, DEN1X)
!   CLOSE(11)
!   CLOSE(12)
!
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (17,*)
  WRITE (17,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (17,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
!
  1008 FORMAT(4F10.4)
END PROGRAM GROSS_PITAEVSKII_SSCN_2D

SUBROUTINE INITIALIZE(CP)
! Routine that initializes the constant and variables and calculates the initial wave function CP.
  USE COMM_DATA, ONLY : NZ, NX, NZ2, NX2, PI, NSTP
  USE GPE_DATA, ONLY : LAMBDA, D_Y, D_Y2, SQ2PI_DY, DZ, DX, Z, Z2, X, X2, R2, GAMMA, LAM2, GAM2, G0, GDD0, G_2D, GD_2D
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), DIMENSION(0:NZ,0:NX):: TMP2D
  REAL (8) ::  QR_GAM, TZ, TX, TMP
  INTEGER :: I, J
!  
  D_Y2 = D_Y*D_Y
  LAM2 = LAMBDA*LAMBDA
  GAM2 = GAMMA*GAMMA
  SQ2PI_DY = SQRT(2.D0*PI)*D_Y
  G_2D = G0/SQ2PI_DY		 ! G and GD are divided by Sqrt[2 pi] * D_Y
  GD_2D = GDD0/SQ2PI_DY
  QR_GAM = SQRT(SQRT(GAMMA*LAMBDA)/PI)
!
  FORALL (I=0:NZ) Z(I) = (I-NZ2)*DZ
  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  Z2 = Z*Z
  X2 = X*X
  FORALL (I=0:NZ) R2(I,:) = Z2(I) + X2
!         
  IF (NSTP == 0) THEN
    WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real2dXZ < imag2dXZ-den.txt"
    DO I = 0,NZ
      DO J = 0,NX 
        READ (*, *)TZ, TX, TMP
        CP(I,J) = SQRT(TMP)
      END DO
    END DO
  ELSE 
    FORALL (I=0:NZ) TMP2D(I,:) = (LAMBDA*Z2(I) + GAMMA*X2)/2.D0
    CP = QR_GAM*EXP(-TMP2D)
  END IF
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE COMM_DATA, ONLY : NZ
  USE GPE_DATA, ONLY : XOP, LAM2, Z2, X2, V, GAM2
  IMPLICIT NONE
  INTEGER :: I
!
  DO I = 0, NZ
    V(I,:) = XOP*(LAM2 * Z2(I) + GAM2*X2)/2.D0
  END DO
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
!   Calculates the coefficients needed in subroutine LUZ and LUX
  USE COMM_DATA, ONLY : NZZ, NXX
  USE GPE_DATA, ONLY : DZ, DX, DT, CI
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DZ2, DX2, DZZ, DXX
  COMPLEX (8) :: CDT
!
  DZ2 = DZ*DZ   ! Generating the Coefficients for the
  DX2 = DX*DX   ! C-N method (to solve the spatial part)           
  DZZ = 1.D0/DZ2
  DXX = 1.D0/DX2
  CDT = CI*DT
  CA0 = 1.D0+CDT*DZZ
  CA0R = 1.D0-CDT*DZZ
  CB0 = 1.D0+CDT*DXX
  CB0R = 1.D0-CDT*DXX
  CT0Z = -CDT*DZZ/2.D0
  CALA(NZZ) = 0.D0
  CGAA(NZZ) = -1.D0/CA0
  DO I = NZZ, 1, -1
     CALA(I-1) = CT0Z*CGAA(I)
     CGAA(I-1) = -1.D0/(CA0+CT0Z*CALA(I-1))
  END DO
  CT0X = -CDT*DXX/2.D0
  CALB(NXX) = 0.D0
  CGAB(NXX) = -1.D0/CB0
  DO J = NXX, 1, -1
     CALB(J-1) = CT0X*CGAB(J)
     CGAB(J-1) = -1.D0/(CB0+CT0X*CALB(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and 
! the nonlinear term.
  USE COMM_DATA, ONLY : NZ, NX, NZZ, NXX
  USE GPE_DATA, ONLY : CI, V, G, GD, OPTION_D
  IMPLICIT NONE
!----------------------------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:,:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
!----------------------------------------------------------------------
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NZ,0:NX) :: P, P2, TMP2D, DP
!  
  P = ABS(CP)
  P2 = P*P
!  
  SELECT CASE (OPTION_D)  
    CASE (1)
      TMP2D = DT*(V + G*P2)
    CASE (2)
      DP(:NZZ,:NXX) = DIPOLAR(P2(:NZZ,:NXX))
      DP(NZ,:) = DP(0,:)
      DP(:,NX) = DP(:,0)
      TMP2D = DT*(V + G*P2 + GD*DP)
    END SELECT
!  
  CP = CP*EXP(-CI*TMP2D)
END SUBROUTINE CALCNU

SUBROUTINE LUZ(CP)
  ! Solves the partial differential equation only with the Z-space
  ! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NZ, NX, NZZ
  USE CN_DATA, ONLY : CA0R, CT0Z, CALA, CGAA  
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I, J
  COMPLEX (8) :: CBE(0:NZZ,0:NX), CZZ(0:NX)
!
  CBE(NZZ,:) = CP(NZZ,:)
  DO I = NZZ, 1, -1
     CZZ = -CT0Z*CP(I+1,:)+CA0R*CP(I,:)-CT0Z*CP(I-1,:)
     CBE(I-1,:) = CGAA(I)*(CT0Z*CBE(I,:)-CZZ)
  END DO
!-----------------------------
! Boundary condition periodic:
!  DO I = 0, NZZ
!     CP(I+1,:) = CALA(I)*CP(I,:) + CBE(I,:)
!  END DO
!  CP(0,:) = CP(NZ,:)
!  CP(1,:) = CP(NZZ,:)
!-----------------------------
! Boundary condition reflecting 
  CP(0,:) = 0.D0
  DO I = 0, NZZ
     CP(I+1,:) = CALA(I)*CP(I,:) + CBE(I,:)
  END DO
  CP(NZ,:) = 0.D0
!-----------------------------
END SUBROUTINE LUZ

SUBROUTINE LUX(CP)
  ! Solves the partial differential equation only with the X-space
  ! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NZ, NX, NXX
  USE CN_DATA, ONLY :   CB0R, CT0X, CALB, CGAB   
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I, J
  COMPLEX (8) :: CBE(0:NZ,0:NXX), CXX(0:NZ)
!
  CBE(:,NXX) = CP(:,NXX)
  DO J = NXX, 1, -1
     CXX = -CT0X*CP(:,J+1)+CB0R*CP(:,J)-CT0X*CP(:,J-1)
     CBE(:,J-1) = CGAB(J)*(CT0X*CBE(:,J)-CXX)
  END DO
!-----------------------------
! Boundary condition periodic:
!  DO J = 0, NXX
!     CP(:,J+1) = CALB(J)*CP(:,J) + CBE(:,J)
!  END DO
!  CP(:,0) = CP(:,NX)
!  CP(:,1) = CP(:,NXX)
!-----------------------------
! Boundary condition reflecting: 
  CP(:,0) = 0.D0
  DO J = 0, NXX
     CP(:,J+1) = CALB(J)*CP(:,J) + CBE(:,J)
  END DO
  CP(:,NX) = 0.D0
!-----------------------------
END SUBROUTINE LUX

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to unity.
  USE GPE_DATA, ONLY : DZ, DX
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DZ, DX) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DZ, DX
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
!----------------------------------------------------------------------  
  REAL (8), DIMENSION(0:SIZE(CP,1)-1,0:SIZE(CP,2)-1) :: P, TMP2D
!  
  P = ABS(CP)
  TMP2D = P*P
  ZNORM = INTEGRATE(TMP2D, DZ, DX)
  !CP = CP/SQRT(ZNORM)
END SUBROUTINE NORM

SUBROUTINE RAD(P, RMS) 
! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NZ, NX
  USE GPE_DATA, ONLY : DZ, DX, R2, Z2, X2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(IN) :: P
  REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DZ, DX) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DZ, DX
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
!----------------------------------------------------------------------
  INTEGER :: I,J
  REAL (8), DIMENSION(0:SIZE(P,1)-1,0:SIZE(P,2)-1) :: TMP2D
!  
  FORALL(J=0:NX) TMP2D(:,J) = Z2*P(:,J)
    RMS(1) = SQRT(INTEGRATE(TMP2D, DZ, DX))
  FORALL(I=0:NZ) TMP2D(I,:) = X2*P(I,:)
    RMS(2) = SQRT(INTEGRATE(TMP2D, DZ, DX))
  TMP2D = R2*P
    RMS(3) = SQRT(INTEGRATE(TMP2D, DZ, DX))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function, V is the potential and G is the nonlinearity.
  USE COMM_DATA, ONLY : NZ, NX, NZZ, NXX
  USE GPE_DATA, ONLY : DZ, DX, V, G, GD, OPTION_D
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
  !----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DZ) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DZ
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
  !----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DZ, DX) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DZ, DX
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
  !----------------------------------------------------------------------
   INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:,:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
 !-------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NZ,0:NX) :: P, DP, DPZ, DPX, P2, GP2 
  REAL (8), DIMENSION(0:NZ,0:NX) :: DP2, TMP2D, EMP2D, GDP
!
  P = ABS(CP)
   DO I = 0, NZ
    DPX(I,:) = DIFF(P(I,:), DX)
   END DO
   DO I = 0, NX
    DPZ(:,I) = DIFF(P(:,I), DZ)
   END DO
!
  P2 = P * P
  GP2 = G*P2
  DP2 = DPZ*DPZ + DPX*DPX  
!
  SELECT CASE (OPTION_D)
    CASE (1)  
      TMP2D = (V + GP2)*P2 + DP2
      EMP2D = (V + GP2/2.D0)*P2 + DP2 
    CASE (2)      
      DP(:NZZ, :NXX) = DIPOLAR(P2(:NZZ, :NXX))
      DP(NZ,:) = DP(0,:)
      DP(:,NX) = DP(:,0)
      GDP = GD*DP
      TMP2D = (V + GP2 + GDP)*P2 + DP2
      EMP2D = (V + GP2/2.D0 + GDP/2.D0)*P2 + DP2    
   END SELECT 
!
  MU = INTEGRATE(TMP2D, DZ, DX)
  EN = INTEGRATE(EMP2D, DZ, DX)
END SUBROUTINE CHEM

FUNCTION INTEGRATE(U, DZ, DX) RESULT(RES)
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U
  REAL (8), INTENT (IN) :: DZ, DX
  REAL (8) :: RES
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DZ)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DZ
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------  
  REAL (8), DIMENSION(0:SIZE(U,1)-1) :: TMP1D
  INTEGER :: I, NZ
!
  NZ = SIZE(U,1)-1 
  FORALL (I = 0:NZ) TMP1D(I) = SIMP(U(I,0:), DX)
  RES = SIMP(TMP1D, DZ)
END FUNCTION INTEGRATE

PURE FUNCTION SIMP(F, DZ)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DZ space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DZ
  REAL (8) :: SIMP
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  SIMP = DZ*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DZ) RESULT (DP)
  ! Computes the first derivative DP of P using
  ! Richardsonextrapolation formula. The derivative at the  
  ! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DZ
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DZ)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DZ)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DZ)
  DP(N) = 0.D0
END FUNCTION DIFF

FUNCTION DIPOLAR(U) RESULT(R)
! Evaluate dipolar term in the GP equation using FFT 
! Uses external routine from FFTW3
  USE COMM_DATA, ONLY : NZ, NX, NN, NO_OF_THREADS
  USE GPE_DATA, ONLY : VDD
  USE FFTW3, ONLY : C_PTR, C_INT, FFTW_FORWARD, FFTW_BACKWARD, FFTW_ESTIMATE, &
          fftw_init_threads, fftw_plan_with_nthreads, fftw_cleanup_threads,   &
          fftw_plan_dft_2d, fftw_execute_dft, fftw_destroy_plan
  IMPLICIT NONE
  REAL (8), DIMENSION(:,:), INTENT(IN) :: U
  REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: R 
  COMPLEX (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: S
  INTEGER(C_INT) :: ok
  TYPE(C_PTR) :: PLAN
!
  ok = fftw_init_threads()
  call fftw_plan_with_nthreads(NO_OF_THREADS)
  S = U
  plan = fftw_plan_dft_2d(NX, NZ, S, S, FFTW_FORWARD, FFTW_ESTIMATE)
  call fftw_EXECUTE_dft(plan, S, S)
  call fftw_DESTROY_PLAN(plan)
  S = VDD * S
  plan = fftw_PLAN_DFT_2D(NX, NZ, S, S, FFTW_BACKWARD, FFTW_ESTIMATE)
  CALL fftw_EXECUTE_dft(PLAN, S, S)
  CALL fftw_DESTROY_PLAN(PLAN)
  call fftw_cleanup_threads()
  R = REAL(S)/NN
END FUNCTION DIPOLAR

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : NZ, NX
  USE GPE_DATA, ONLY : Z, X
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  INTEGER :: I, J
!
  DO I = 0, NZ
     DO J = 0, NX
        WRITE(FUNIT, 999) Z(I), X(J), U2(I,J)
     END DO
     WRITE(FUNIT, *)
  END DO
  999 FORMAT(2F12.4, E17.5E3)
END SUBROUTINE WRITE_DENSITY

SUBROUTINE DENSITY_1DZ(FUNIT, U2, DE1DZ)
  USE COMM_DATA, ONLY : NZ
  USE GPE_DATA, ONLY : Z, DX
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DZ
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DZ) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DZ
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I
!
      DO I = 0, NZ 
	 DE1DZ(I) = SIMP(U2(I,:), DX)
         WRITE(FUNIT, 1001) Z(I), DE1DZ(I)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DENSITY_1DZ

SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
  USE COMM_DATA, ONLY : NX
  USE GPE_DATA, ONLY : X, DZ
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DZ) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DZ
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: J
!
      DO J = 0, NX 
	 DE1DX(J) = SIMP(U2(:,J), DZ)
         WRITE(FUNIT, 1001) X(J), DE1DX(J)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DENSITY_1DX

SUBROUTINE CALCULATE_VDD()
! Calculates dipolar potential in K Space
  USE COMM_DATA, ONLY : NZ, NX, NZ2, NX2, PI, TWO_PI, FOU_PI3
  USE GPE_DATA, ONLY : DZ, DX, VDD, D_Y2, SQ2PI_DY
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DKZ, DKX
  REAL (8), DIMENSION(NZ) :: KZ, KZ2
  REAL (8), DIMENSION(NX) :: KX, KX2
  REAL (8), DIMENSION(NZ, NX) :: ZI, ZI2
!
  DKZ = TWO_PI/(DZ*NZ)
  DKX = TWO_PI/(DX*NX)
!
  KZ(1:NZ2) = DKZ*(/(I, I = 0, NZ2-1)/)
  KZ(NZ2+1:NZ) = DKZ*(/(I-NZ2, I = 0, NZ2-1)/)
  KX(1:NX2) = DKX*(/(J, J = 0, NX2-1)/)
  KX(NX2+1:NX) = DKX*(/(J-NX2, J = 0, NX2-1)/)
!
  KZ2 = KZ*KZ
  KX2 = KX*KX
!
  FORALL (I=1:NZ) ZI2(I,:) = (KZ2(I) + KX2)*D_Y2/2.D0
  ZI = SQRT(ZI2)
!
  DO I = 1, NZ
     DO J = 1, NX
        IF (ZI(I, J) >= 26.D0) THEN
	  VDD(I,J) = -1.D0 + 3.D0*(KZ2(I)*D_Y2/2.D0)/ZI2(I,J)
        ELSE
          VDD(I,J) = -1.D0 + 3.D0*SQRT(PI)*(KZ2(I)*D_Y2/2.D0)/ZI(I,J)*EXP(ZI2(I,J))*ERFC(ZI(I,J))
        END IF
        IF(ABS(KX(J)).LT.0.01.AND.ABS(KZ(I)).LT.0.01) VDD(I,J) = -1.D0   
     END DO
  END DO
  VDD = FOU_PI3 * VDD/SQ2PI_DY
END SUBROUTINE CALCULATE_VDD

!# File name : real2dXZ.f90


==> DBEC-GP/f_programs/src/real3d.f90 <==
!#  File name : real3d.f90	!# Last modified : 14 Nov 2014
!#  Fortran program for dipolar Gross-Pitaevskii equation in three-dimensional 
!#  anisotropic trap by real time propagation (Fortran 90/95 Version)
!#  DBEC-GP-SCL codes are developed  and (c)copyright-ed by:
!#  R. Kishor Kumar, Paulsamy Muruganandam
!#  (Bharathidasan University, Tamil Nadu, India)
!
!#  Luis E. Young S., Sadhan K. Adhikari
!#  (UNESP - Sao Paulo State University, Brazil)
!
!#  Dusan Vudragovic, Antun Balaz                 
!#  (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
!
!# Public use and modification of this code are allowed provided that the following paper is cited:  
!# R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117-128
!
!# Citation to the following related papers will also be gratefully appreciated:
!# Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888
!# C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap
!# D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021
!
!# The authors would be grateful for all information and/or comments regarding the use of the code.
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -lfftw3 -lfftw3_threads -V -mcmodel medium -shared-intel 
!
!# (2) Oracle (Sun) Fortran Compliler
! sunf95 -fast -xautopar -V -lfftw3 -lfftw3_threads -xmodel=medium 
!
!# (3) GNU Fortran (gfortran)
! gfortran -O3 -lfftw3 -lfftw3_threads -fopenmp 
!
!#  Uses fftw3 and fftw3_threads (FFTW library)
module FFTW3
  use, intrinsic :: iso_c_binding
  include 'fftw3.f03'
end module
!
MODULE COMM_DATA
! NX, NY, NZ : Number of space mesh points (X, Y and Z)  
  INTEGER, PARAMETER :: NX = 128, NXX = NX-1, NX2 = NX/2
  INTEGER, PARAMETER :: NY = 96, NYY = NY-1, NY2 = NY/2
  INTEGER, PARAMETER :: NZ = 80, NZZ = NZ-1, NZ2 = NZ/2
  INTEGER, PARAMETER :: NNN = NX*NY*NZ
! NSTP : Number of iterations to introduce the nonlinearity. 
! NSTP=0 reads the wave function, /=0 calculates the wave function.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity. 
  INTEGER, PARAMETER :: NSTP = 0, NPAS = 100, NRUN = 900
  INTEGER, PARAMETER :: NO_OF_THREADS = 8 ! number of threads for FFTW
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA
!
MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY, NZ, PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		! unit of length (= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO  	! Bohr radius (scaled with AHO)
  COMPLEX (8), PARAMETER :: CI = (0.D0,1.D0)		! Complex i
!  
  REAL (8), PARAMETER :: DX = 0.2D0, DY = DX, DZ = DX	! DX, DY, DZ : SPACE STEPS
  REAL (8), PARAMETER :: DT = 0.005D0			! DT : TIME STEP 
  INTEGER, PARAMETER :: NATOMS = 5000			! Number of Atoms
  REAL (8), PARAMETER :: AS = 100.D0*Bohr_a0	 	! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: ADD = 132.7D0*Bohr_a0		! Strength of ADD (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 0.5D0, NU = 1.D0, LAMBDA = 1.5D0	! GAMMA, NU, LAMBDA : Parameteres of Trap
  REAL (8), PARAMETER :: GPAR = 1.5D0, GDDPAR = 1.D0	! Change for dynamics
!
  REAL (8), PARAMETER :: CUTOFF = 10.D0     		!Dipolar potential cut off
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS
  REAL (8), PARAMETER :: GDD0 = 3.D0*ADD*NATOMS
!
! OPTION and OPTION_D decides which equation to be solved.
! OPTION=1 Solves -psi_xx-psi_yy-psi_zz+V(x,y,z)psi+G0|psi|^2 psi+GDD0*F_dd(x,y,z)=i psi_t
! OPTION=2 Solves [-psi_xx-psi_yy-psi_zz+V(x,y,z)psi]/2+G0|psi|^2 psi+GDD0*F_dd(x,y,z)=i psi_t
! OPTION_D=1 Solves with F_dd = 0 (For non dipolar case).
! OPTION_D=2 Solves with F_dd /= 0 (For dipolar case).
  INTEGER, PARAMETER :: OPTION = 2, OPTION_D = 2
! X(0:NX), Y(0:NY), Z(0:NZ) : Space mesh, V(0:NX,0:NY,0:NZ) : Potential, 
! CP(0:NX,0:NY,0:NZ) : Wave function and VDD(0:NX,0:NY,0:NZ) : Dipolar potential in K Space.
  REAL (8), DIMENSION(0:NX) :: X, X2
  REAL (8), DIMENSION(0:NY) :: Y, Y2
  REAL (8), DIMENSION(0:NZ) :: Z, Z2
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: V, R2
  COMPLEX (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: CP 
  COMPLEX (8), DIMENSION(NX, NY, NZ) :: VDD
  REAL (8) :: G, GD, XOP
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY, NZ
  COMPLEX (8), DIMENSION(0:NX) :: CALA, CGAA
  COMPLEX (8), DIMENSION(0:NY) :: CALB, CGAB
  COMPLEX (8), DIMENSION(0:NZ) :: CALC, CGAC
  COMPLEX (8) :: CT0X, CT0Y, CT0Z
  COMPLEX (8) :: CA0, CB0, CC0, CA0R, CB0R, CC0R
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_3D
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, NSTP, NPAS, NRUN
  USE GPE_DATA
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! The routine CALCULATE_VDD() used to calculate dipolar potential in K Space.
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ interface blocks -----------------------       
  INTERFACE 
    SUBROUTINE INITIALIZE()
    END SUBROUTINE INITIALIZE
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE COEF()
    END SUBROUTINE COEF
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_VDD()
    END SUBROUTINE CALCULATE_VDD
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LUX(CP)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUX
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LUY(CP)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUY
  END INTERFACE
!------------------------ 
  INTERFACE 
    SUBROUTINE LUZ(CP)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE RAD(CP2, RMS)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP2
      REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE
!---------------------------
  INTERFACE
    SUBROUTINE WRITE_3D(FUNIT, U2)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_3D
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE WRITE_2DXY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_2DXY
  END INTERFACE
!----------------------------
  INTERFACE
    SUBROUTINE WRITE_2DXZ(FUNIT, U2)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_2DXZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN2DXZ(FUNIT, U2, DE2DXZ)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DXZ
    END  SUBROUTINE DEN2DXZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN2DXY(FUNIT, U2, DE2DXY)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DXY
    END  SUBROUTINE DEN2DXY
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN1DZ(FUNIT, U2, DE1DZ)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DZ
    END  SUBROUTINE DEN1DZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN1DX(FUNIT, U2, DE1DX)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
    END  SUBROUTINE DEN1DX
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN1DY(FUNIT, U2, DE1DY)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
    END  SUBROUTINE DEN1DY
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN2DYZ(FUNIT, U2, DE2DYZ)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DYZ
    END  SUBROUTINE DEN2DYZ
  END INTERFACE
!-------------------- END INTERFACE BLOCKS -----------------------
  INTEGER :: K
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: CP2
!  <r> = RMS(1), <x> = RMS(2), <y> = RMS(3), <z> = RMS(4)
  REAL (8), DIMENSION(4) :: RMS
  REAL (8) :: GSTP, GDSTP
  REAL (8) :: ZNORM, MU, EN, T, T1, T2
  REAL (8), DIMENSION(0:NZ) :: DEN1Z
  REAL (8), DIMENSION(0:NX, 0:NY) :: DEN2XY
  REAL (8), DIMENSION(0:NX) :: DEN1X
  REAL (8), DIMENSION(0:NX, 0:NZ) :: DEN2XZ
  REAL (8), DIMENSION(0:NY, 0:NZ) :: DEN2YZ
  REAL (8), DIMENSION(0:NY) :: DEN1Y
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE 
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!
  SELECT CASE (OPTION_D)
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION_D', OPTION_D
      STOP
  END SELECT
!
  OPEN(17, FILE = 'real3d-out.txt')
  OPEN(14, FILE = 'real3d-rms.txt')
!
  WRITE(17,900) OPTION, OPTION_D
  WRITE(14,900) OPTION, OPTION_D
  WRITE(17,*) 
  WRITE(14,*) 
  WRITE(17,901) NATOMS, AHO
  WRITE(17,902) AS/Bohr_a0, ADD/Bohr_a0
  WRITE(17,903) G0, GDD0
  WRITE(17,904) GAMMA, NU, LAMBDA
  WRITE(17,*)
  WRITE(17,905) NX, NY, NZ
  WRITE(17,906) DX, DY, DZ
  WRITE(17,907) NSTP, NPAS, NRUN  
  WRITE(17,908) DT 
  WRITE(17,909) CUTOFF 
  WRITE(17,*)
  WRITE(17, 1014) GPAR, GDDPAR
  WRITE(17,*)
  900 FORMAT(' Real time propagation 3D,   OPTION =',I3, ', OPTION_D =',I3)
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0, Dipolar ADD =',F9.2,'*a0')
  903 FORMAT('  Nonlinearity G_3D =',F11.4, ', Strength of DDI GD_3D =', F12.5)
  904 FORMAT('  Parameters of trap: GAMMA =',F7.2, ', NU =',F7.2, ', LAMBDA =',F7.2)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NY = ', I8, ', NZ = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DY = ', F10.6, ', DZ = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
  909 FORMAT('   Dipolar Cut off:   R = ', F10.3)
  1014 FORMAT(' * Change for dynamics: GPAR = ',F11.3,' , GDDPAR = ',F11.3,' *')
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! CALCULATE_VDD() calculates dipolar potential in K Space.
  IF (OPTION_D == 2) CALL CALCULATE_VDD()   
!
  WRITE (17, 1001)
  WRITE (17, 1002)
  WRITE (17, 1001)
  WRITE (14, 1001)
  WRITE (14, 1012)
  WRITE (14, 1001)
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 5X, '<r>', 5X, '|Psi(0,0,0)|^2')
  1012 FORMAT ('Values of rms size:', 5X, '<r>', 10X, '<x>', 10X, '<y>', 10X, '<z>')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.5, 2F11.5)
  1013 FORMAT (11X, 'Initial:', F12.5, 3F13.5)
!
  CP2=ABS(CP)**2
  !OPEN(31, FILE = 'real3d-den-init.txt')
  !CALL WRITE_3D(31, CP2)
  !CLOSE(31)

  !OPEN(11, FILE = 'real3d-den-init1d_z.txt')
  !OPEN(12, FILE = 'real3d-den-init1d_x.txt')
  !OPEN(13, FILE = 'real3d-den-init1d_y.txt')
  !CALL DEN1DZ(11, CP2, DEN1Z)
  !CALL DEN1DX(12, CP2, DEN1X)
  !CALL DEN1DY(13, CP2, DEN1Y)
  !CLOSE(11)
  !CLOSE(12)
  !CLOSE(13)

  !OPEN(21, FILE = 'real3d-den-init2d_xz.txt')
  !OPEN(22, FILE = 'real3d-den-init2d_xy.txt')
  !OPEN(23, FILE = 'real3d-den-init2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  !CALL DEN2DXY(22, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  !CLOSE(22)
  !CLOSE(23)

  !OPEN(32, FILE = 'real3d-den-init3d_x0z.txt')
  !OPEN(33, FILE = 'real3d-den-init3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)
  !CALL WRITE_2DXY(33, CP2)
  !CLOSE(32)
  !CLOSE(33)
!   
  IF(NSTP /= 0 ) THEN
    GSTP = XOP*G0/DFLOAT(NSTP)   
    GDSTP = XOP*GDD0/DFLOAT(NSTP) 
    G = 0.D0
    GD = 0.D0
    CALL NORM(CP, ZNORM)	! NORM() calculates norm and restores normalization.
    CALL CHEM(CP, MU, EN)	! CHEM() calculates the chemical potential MU and energy EN.
    CP2=ABS(CP)**2
    CALL RAD(CP2, RMS)		! RAD() calculates the r.m.s radius RMS.
    WRITE (17, 1003) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (14, 1013) RMS(1:4) 
   DO K = 1, NSTP		! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
     GD = GD + GDSTP
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL LUZ(CP)
   END DO
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2=ABS(CP)**2
    CALL RAD(CP2, RMS)
    WRITE (17, 1005) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (14, 1015) RMS(1:4)
    1005 FORMAT('After NSTP iter.:', F8.4, 2F12.5, 2F11.5)
    1015 FORMAT (2X, 'After NSTP iter.:', F12.5, 3F13.5)  
!
  !OPEN(31, FILE = 'real3d-den-nstp.txt')
  !CALL WRITE_3D(31, CP2)
  !CLOSE(31)

  !OPEN(11, FILE = 'real3d-den-nstp1d_z.txt')
  !OPEN(12, FILE = 'real3d-den-nstp1d_x.txt')
  !OPEN(13, FILE = 'real3d-den-nstp1d_y.txt')
  !CALL DEN1DZ(11, CP2, DEN1Z)
  !CALL DEN1DX(12, CP2, DEN1X)
  !CALL DEN1DY(13, CP2, DEN1Y)
  !CLOSE(11)
  !CLOSE(12)
  !CLOSE(13)

  !OPEN(21, FILE = 'real3d-den-nstp2d_xz.txt')
  !OPEN(22, FILE = 'real3d-den-nstp2d_xy.txt')
  !OPEN(23, FILE = 'real3d-den-nstp2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  !CALL DEN2DXY(22, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  !CLOSE(22)
  !CLOSE(23)

  !OPEN(32, FILE = 'real3d-den-nstp3d_x0z.txt')
  !OPEN(33, FILE = 'real3d-den-nstp3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)
  !CALL WRITE_2DXY(33, CP2)
  !CLOSE(32)
  !CLOSE(33)
!   
  ELSE
    G = XOP*G0
    GD = XOP*GDD0
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN) 
    CP2=ABS(CP)**2
    CALL RAD(CP2, RMS)  
    WRITE (17, 1003) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (14, 1013) RMS(1:4) 
  END IF
!
  T = 0.D0
  OPEN(8, FILE = 'real3d-dyna.txt')
!
  DO K = 1, NPAS		! NPAS iterations transient
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL LUZ(CP)
      IF (MOD(K,2).EQ.0) THEN
       CP2=ABS(CP)**2
       CALL RAD(CP2, RMS)
       WRITE(8,1008) T*XOP, RMS(1), RMS(2), RMS(3), RMS(4)
      END IF
  END DO
  CALL NORM(CP, ZNORM)
  CALL CHEM(CP, MU, EN)
  CP2 = ABS(CP)**2 
  CALL RAD(CP2, RMS)
  WRITE (17, 1006) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
  WRITE (14, 1016) RMS(1:4)
  1006 FORMAT('After NPAS iter.:',F8.4, 2F12.5, 2F11.5)
  1016 FORMAT (2X, 'After NPAS iter.:', F12.5, 3F13.5)
!
  OPEN(31, FILE = 'real3d-den.txt')
  CALL WRITE_3D(31, CP2)
  CLOSE(31)

  OPEN(11, FILE = 'real3d-den1d_z.txt')
  OPEN(12, FILE = 'real3d-den1d_x.txt')
  OPEN(13, FILE = 'real3d-den1d_y.txt')
  CALL DEN1DZ(11, CP2, DEN1Z)
  CALL DEN1DX(12, CP2, DEN1X)
  CALL DEN1DY(13, CP2, DEN1Y)
  CLOSE(11)
  CLOSE(12)
  CLOSE(13)

  !OPEN(21, FILE = 'real3d-den2d_xz.txt')
  !OPEN(22, FILE = 'real3d-den2d_xy.txt')
  !OPEN(23, FILE = 'real3d-den2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  !CALL DEN2DXY(22, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  !CLOSE(22)
  !CLOSE(23)

  !OPEN(32, FILE = 'real3d-den3d_x0z.txt')
  !OPEN(33, FILE = 'real3d-den3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)
  !CALL WRITE_2DXY(33, CP2)
  !CLOSE(32)
  !CLOSE(33)
!
!  The following line defines a problem which is studied in the time evolution.
  G = GPAR*G
  GD = GDDPAR*GD
!
  DO K = 1, NRUN	! NRUN iterations to study a nonstationary problem
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL LUZ(CP)
      IF (MOD(K,2).EQ.0) THEN
       CP2=ABS(CP)**2
       CALL RAD(CP2, RMS)
       WRITE(8,1008) T*XOP, RMS(1), RMS(2), RMS(3), RMS(4)
      END IF
  END DO
  CALL NORM(CP, ZNORM)
  CALL CHEM(CP, MU, EN)
  CP2 = ABS(CP)**2 
  CALL RAD(CP2, RMS)
  WRITE (17, 1007) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
  WRITE (17, 1001)
  WRITE (14, 1017) RMS(1:4)
  WRITE (14, 1001)
  1007 FORMAT('After NRUN iter.:',F8.4, 2F12.5, 2F11.5)
  1017 FORMAT (2X, 'After NRUN iter.:', F12.5, 3F13.5)
!
  !OPEN(31, FILE = 'real3d-den-nrun.txt')
  !CALL WRITE_3D(31, CP2)
  !CLOSE(31)

  !OPEN(11, FILE = 'real3d-den-nrun1d_z.txt')
  !OPEN(12, FILE = 'real3d-den-nrun1d_x.txt')
  !OPEN(13, FILE = 'real3d-den-nrun1d_y.txt')
  !CALL DEN1DZ(11, CP2, DEN1Z)
  !CALL DEN1DX(12, CP2, DEN1X)
  !CALL DEN1DY(13, CP2, DEN1Y)
  !CLOSE(11)
  !CLOSE(12)
  !CLOSE(13)

  !OPEN(21, FILE = 'real3d-den-nrun2d_xz.txt')
  !OPEN(22, FILE = 'real3d-den-nrun2d_xy.txt')
  !OPEN(23, FILE = 'real3d-den-nrun2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  !CALL DEN2DXY(22, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  !CLOSE(22)
  !CLOSE(23)

  !OPEN(32, FILE = 'real3d-den-nrun3d_x0z.txt')
  !OPEN(33, FILE = 'real3d-den-nrun3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)
  !CALL WRITE_2DXY(33, CP2)
  !CLOSE(32)
  !CLOSE(33)
! 
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (17,*)
  WRITE (17,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (17,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
!
  1008 FORMAT(5F10.4)
END PROGRAM GROSS_PITAEVSKII_SSCN_3D

SUBROUTINE INITIALIZE()
!   Routine that initializes the constant and variables.
!   Calculates the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, PI, NSTP
  USE GPE_DATA, ONLY : DX, DY, DZ, NU, LAMBDA, GAMMA, &
        X, Y, Z, X2, Y2, Z2, R2, CP
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: TMP3D
  REAL (8) :: SP, PI34, TMP
  INTEGER :: I, J, K
!  
  PI34 = SQRT(PI*SQRT(PI)) ! PI^(3/4)
  SP = PI34 / SQRT(SQRT(NU * LAMBDA * GAMMA))
!
  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (J=0:NY) Y(J) = (J-NY2)*DY
  FORALL (K=0:NZ) Z(K) = (K-NZ2)*DZ
  X2 = X*X
  Y2 = Y*Y
  Z2 = Z*Z
!
  FORALL (J=0:NY, K=0:NZ)
    R2(0:NX,J,K) = X2 + Y2(J) + Z2(K)
  END FORALL
! 
  IF(NSTP.EQ.0)THEN
    WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real3d < imag3d-den.txt"
    DO I=0,NX
     DO J=0,NY
      DO K=0,NZ
       READ(*,*)TMP  !READ OUTPUT of IMAGTIME PROGRAM WITH SAME PARAMETERS 
       CP(I,J,K)=SQRT(TMP) 
      END DO
     END DO
    END DO   
  ELSE
   FORALL (J=0:NY, K=0:NZ)
    TMP3D(0:NX,J,K) =  (GAMMA *X2 + NU * Y2(J) + LAMBDA * Z2(K))
   END FORALL
   CP = EXP(-TMP3D/2.D0)/SP
  END IF 
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : XOP, GAMMA, NU, LAMBDA, V, X2, Y2, Z2
  IMPLICIT NONE
  INTEGER :: J, K
  REAL (8) :: ANU2, LAM2, GAM2
!
  GAM2 = GAMMA * GAMMA
  ANU2 = NU * NU
  LAM2 = LAMBDA * LAMBDA
  FORALL (J=0:NY, K=0:NZ) 
    V(0:NX,J,K) = XOP * (X2*GAM2 + ANU2 * Y2(J) + LAM2 * Z2(K))/2.D0
  END FORALL
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
!  Calculates the coefficients needed in subroutines LUX, LUY, LUZ.    
  USE COMM_DATA, ONLY : NXX, NYY, NZZ  
  USE GPE_DATA, ONLY : DX, DY, DZ, DT, CI
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J, K
  REAL (8) :: DX2, DY2, DZ2
  REAL (8) :: DXX, DYY, DZZ
  COMPLEX (8) :: CDT
!
  DX2 = DX*DX   ! generating the coefficients for the
  DY2 = DY*DY   ! c-n method (to solve the spatial part)
  DZ2 = DZ*DZ
!     
  DXX = 1.D0/DX2
  DYY = 1.D0/DY2
  DZZ = 1.D0/DZ2
  CDT = CI*DT
!
  CA0 = 1.D0 + CDT*DXX
  CA0R = 1.D0 - CDT*DXX
  CB0 = 1.D0 + CDT*DYY
  CB0R = 1.D0 - CDT*DYY
  CC0 = 1.D0 + CDT*DZZ
  CC0R = 1.D0 - CDT*DZZ
!
  CT0X = -CDT*DXX/2.D0
  CALA(NXX) = 0.D0
  CGAA(NXX) = -1.D0/CA0
  DO I = NXX, 1, -1
     CALA(I-1) = CT0X*CGAA(I)
     CGAA(I-1) = -1.D0/(CA0+CT0X*CALA(I-1))
  END DO
!
  CT0Y = -CDT*DYY/2.D0
  CALB(NYY) = 0.D0
  CGAB(NYY) = -1.D0/CB0
  DO J = NYY, 1, -1
     CALB(J-1) = CT0Y*CGAB(J)
     CGAB(J-1) = -1.D0/(CB0+CT0Y*CALB(J-1))
  END DO
!
  CT0Z = -CDT*DZZ/2.D0
  CALC(NZZ) = 0.D0
  CGAC(NZZ) = -1.D0/CC0
  DO K = NZZ, 1, -1
     CALC(K-1) = CT0Z*CGAC(K)
     CGAC(K-1) = -1.D0/(CC0+CT0Z*CALC(K-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and the
! nonlinear term.      
  USE COMM_DATA, ONLY : NX, NY, NZ, NXX, NYY, NZZ
  USE GPE_DATA, ONLY : V, G, GD, CI, OPTION_D
  IMPLICIT NONE
!-------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:,:,:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2), SIZE(U,3)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
!-------------------------------------------------
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: P2, TMP3D, DP
!
  P2 = ABS(CP)**2
!
  SELECT CASE (OPTION_D)
    CASE (1)
      TMP3D = V + G*P2
    CASE (2)
      DP(:NXX,:NYY,:NZZ) = DIPOLAR(P2(:NXX,:NYY,:NZZ))
      DP(NX,:,:) = DP(0,:,:)
      DP(:,NY,:) = DP(:,0,:)
      DP(:,:,NZ) = DP(:,:,0)
      TMP3D = V + G*P2 + GD*DP 
  END SELECT
!  
  CP = CP*EXP(-CI*DT*TMP3D)
END SUBROUTINE CALCNU

SUBROUTINE LUX(CP)
!  Solves the partial differential equation only with the X-space
!  derivative term using the Crank-Nicholson method 
  USE COMM_DATA
  USE CN_DATA, ONLY : CA0R, CT0X, CALA, CGAA  
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I
  COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ) :: CBE
  COMPLEX (8), DIMENSION(0:NY,0:NZ) :: CXX
!
  CBE(NXX,:,:) = CP(NXX,:,:)
  DO I = NXX, 1, -1
     CXX = -CT0X*CP(I+1,:,:)+CA0R*CP(I,:,:)-CT0X*CP(I-1,:,:)
     CBE(I-1,:,:) = CGAA(I)*(CT0X*CBE(I,:,:)-CXX)
  END DO
!-----------------------------
! Boundary condition periodic:
!  CP(0,:,:) = CP(NX,:,:)
!  DO I = 0, NXX
!     CP(I+1,:,:) = CALA(I)*CP(I,:,:) + CBE(I,:,:)
!  END DO
!  CP(1,:,:) = CP(NXX,:,:)
!-----------------------------
! Boundary condition reflecting:
  CP(0,:,:) = 0.D0
  DO I = 0, NXX
     CP(I+1,:,:) = CALA(I)*CP(I,:,:) + CBE(I,:,:)
  END DO
  CP(NX,:,:) = 0.D0
!-----------------------------
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA
  USE CN_DATA, ONLY :  CB0R, CT0Y, CALB, CGAB   
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  INTEGER :: J
  COMPLEX (8) :: CBE(0:NX,0:NY,0:NZ), CYY(0:NX,0:NZ)
!
  CBE(:,NYY,:) = CP(:,NYY,:)
  DO J = NYY, 1, -1
     CYY = -CT0Y*CP(:,J+1,:)+CB0R*CP(:,J,:)-CT0Y*CP(:,J-1,:)
     CBE(:,J-1,:) = CGAB(J)*(CT0Y*CBE(:,J,:)-CYY)
  END DO
!-----------------------------
! Boundary condition periodic:
!  CP(:,0,:) = CP(:,NY,:)
!  DO J = 0, NYY
!     CP(:,J+1,:) = CALB(J)*CP(:,J,:) + CBE(:,J,:)
!  END DO
!  CP(:,1,:) = CP(:,NYY,:)
!-----------------------------
! Boundary condition reflecting:
  CP(:,0,:) = 0.D0
  DO J = 0, NYY
     CP(:,J+1,:) = CALB(J)*CP(:,J,:) + CBE(:,J,:)
  END DO
  CP(:,NY,:) = 0.D0
!-----------------------------
END SUBROUTINE LUY

SUBROUTINE LUZ(CP)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA
  USE CN_DATA, ONLY :   CC0R, CT0Z, CALC, CGAC  
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  INTEGER :: K
  COMPLEX (8) :: CBE(0:NX,0:NY,0:NZ), CZZ(0:NX,0:NY)
!
  CBE(:,:,NZZ) = CP(:,:,NZZ)
  DO K = NZZ, 1, -1
     CZZ = -CT0Z*CP(:,:,K+1)+CC0R*CP(:,:,K)-CT0Z*CP(:,:,K-1)
     CBE(:,:,K-1) = CGAC(K)*(CT0Z*CBE(:,:,K)-CZZ)
  END DO
!-----------------------------
! Boundary condition periodic:
!  CP(:,:,0) = CP(:,:,NZ) 
!  DO K = 0, NZZ
!     CP(:,:,K+1) = CALC(K)*CP(:,:,K) + CBE(:,:,K)
!  END DO
!  CP(:,:,1) = CP(:,:,NZZ)
!-----------------------------
! Boundary condition reflecting:
  CP(:,:,0) = 0.D0
  DO K = 0, NZZ
     CP(:,:,K+1) = CALC(K)*CP(:,:,K) + CBE(:,:,K)
  END DO
  CP(:,:,NZ) = 0.D0
!-----------------------------
END SUBROUTINE LUZ

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to unity.
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : DX, DY, DZ
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!-------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(VALUE)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
      REAL (8), INTENT (IN) :: DX, DY, DZ
      REAL (8) :: VALUE
    END FUNCTION INTEGRATE
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P2
!
  P2 = ABS(CP)**2
  ZNORM = SQRT(INTEGRATE(P2, DX, DY, DZ))
!  CP = CP/ZNORM  
END SUBROUTINE NORM

SUBROUTINE RAD(CP2, R)
! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : DX, DY, DZ, X2, Y2, Z2, R2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: CP2
  REAL (8), DIMENSION(:), INTENT(OUT) :: R
!-------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(VALUE)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
      REAL (8), INTENT (IN) :: DX, DY, DZ
      REAL (8) :: VALUE
    END FUNCTION INTEGRATE
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I, J, K
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: TMP3D
!
  TMP3D = R2*CP2
   R(1) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
  FORALL(J=0:NY, K=0:NZ) TMP3D(:,J,K) = X2*CP2(:,J,K)
   R(2) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
  FORALL(I=0:NX, K=0:NZ) TMP3D(I,:,K) = Y2*CP2(I,:,K)
   R(3) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
  FORALL(I=0:NX, J=0:NY) TMP3D(I,J,:) = Z2*CP2(I,J,:)
   R(4) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
END SUBROUTINE RAD

 SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function, V is the potential and G is the nonlinearity.
   USE COMM_DATA, ONLY : NX, NY, NZ, NXX, NYY, NZZ
   USE GPE_DATA, ONLY : DX, DY, DZ,   V, G, GD, OPTION_D
   IMPLICIT NONE
   COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP
   REAL (8), INTENT(OUT) :: MU, EN
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!-------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(VALUE)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
      REAL (8), INTENT (IN) :: DX, DY, DZ
      REAL (8) :: VALUE
    END FUNCTION INTEGRATE
  END INTERFACE
!---------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:,:,:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2), SIZE(U,3)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
!-------------------------------------------------
   INTEGER :: I, J, K
   REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: DP, DPX, DPY, DPZ
   REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P, P2, GP2, GDP, DP2, TMP3D,EMP3D
!
   P = ABS(CP)
   DO I = 0, NX; DO J = 0,NY
      DPZ(I,J,0:NZ) = DIFF(P(I,J,0:NZ), DZ)
   END DO; END DO
   DO I = 0, NX; DO K = 0,NZ
      DPY(I,0:NY,K) = DIFF(P(I,0:NY,K), DY)
   END DO; END DO
   DO J = 0, NY; DO K = 0,NZ
      DPX(0:NX,J,K) = DIFF(P(0:NX,J,K), DX)
   END DO; END DO
!
   P2 = P*P 
   GP2 = G*P2
   DP2 = DPX*DPX + DPY*DPY + DPZ*DPZ
!      
   SELECT CASE (OPTION_D)
    CASE (1)
      TMP3D = (V + GP2)*P2 + DP2
      EMP3D = (V + GP2/2.D0)*P2 + DP2
    CASE (2)
      DP(:NXX, :NYY, :NZZ) = DIPOLAR(P2(:NXX, :NYY, :NZZ))
      DP(NX,:,:) = DP(0,:,:)
      DP(:,NY,:) = DP(:,0,:)
      DP(:,:,NZ) = DP(:,:,0)
      GDP = GD*DP
      TMP3D = (V + GP2 + GDP)*P2 + DP2
      EMP3D = (V + GP2/2.D0 + GDP/2.D0)*P2 + DP2
   END SELECT
!   
   MU = INTEGRATE(TMP3D, DX, DY, DZ)
   EN = INTEGRATE(EMP3D, DX, DY, DZ)
END SUBROUTINE CHEM

FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(RES)
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
  REAL (8), INTENT (IN) :: DX, DY, DZ
  REAL (8) :: RES
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:SIZE(U,1)-1, 0:SIZE(U,2)-1) :: TMP2D
  REAL (8), DIMENSION(0:SIZE(U,1)-1) :: TMP1D
  INTEGER :: I, J
!
  FORALL (I = 0:SIZE(U,1)-1)
     FORALL (J = 0:SIZE(U,2)-1) TMP2D(I,J) = SIMP(U(I,J,:), DZ)
     TMP1D(I) = SIMP(TMP2D(I,:), DY)
  END FORALL
  RES = SIMP(TMP1D, DX)
END FUNCTION INTEGRATE

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
! Computes the first derivative DP of P using
! Richardsonextrapolation formula. The derivative at the  
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

FUNCTION DIPOLAR(U) RESULT(R)
! Evaluate dipolar term in the GP equation using 3D FFT 
! Uses external routine from FFTW3
  USE COMM_DATA, ONLY : NX, NY, NZ, NNN, NO_OF_THREADS
  USE GPE_DATA, ONLY : VDD
  USE FFTW3, ONLY : C_INT, C_PTR, FFTW_FORWARD, FFTW_BACKWARD, FFTW_ESTIMATE, &
          fftw_init_threads, fftw_plan_with_nthreads, fftw_cleanup_threads,   &
          fftw_plan_dft_3d, fftw_execute_dft, fftw_destroy_plan
  IMPLICIT NONE
  REAL (8), DIMENSION(:,:,:), INTENT(IN) :: U
  REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2), SIZE(U,3)) :: R
  COMPLEX (8), DIMENSION(SIZE(U,1), SIZE(U,2), SIZE(U,3)) :: S
  INTEGER(C_INT) :: ok
  TYPE(C_PTR) :: PLAN
!
  ok = fftw_init_threads()
  call fftw_plan_with_nthreads(NO_OF_THREADS)
  S = U
  plan = fftw_plan_dft_3d(NZ, NY, NX, S, S, FFTW_FORWARD, FFTW_ESTIMATE)
  call fftw_EXECUTE_dft(plan, S, S)
  call fftw_DESTROY_PLAN(plan)
  S = VDD * S
  plan = fftw_PLAN_DFT_3D(NZ, NY, NX, S, S, FFTW_BACKWARD, FFTW_ESTIMATE)
  CALL fftw_EXECUTE_dft(PLAN, S, S)
  CALL fftw_DESTROY_PLAN(PLAN)
  call fftw_cleanup_threads()
  R = REAL(S)/NNN
END FUNCTION DIPOLAR

SUBROUTINE CALCULATE_VDD()
! Calculates dipolar potential in K Space
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, PI
  USE GPE_DATA, ONLY : DX, DY, DZ, VDD, CUTOFF
  IMPLICIT NONE
  INTEGER :: I, J, K
  REAL (8) :: DKX, DKY, DKZ, TWO_PI, FOU_PI3, TMP, XK
  REAL (8), DIMENSION(NX) :: KX, KX2
  REAL (8), DIMENSION(NY) :: KY, KY2
  REAL (8), DIMENSION(NZ) :: KZ, KZ2
!
  TWO_PI = 2.D0*PI
  FOU_PI3 = 4.D0*PI/3.D0
!
  DKX = TWO_PI/(DX*NX)
  DKY = TWO_PI/(DY*NY)
  DKZ = TWO_PI/(DZ*NZ)
!
  KX(1:NX2) = DKX*(/(I, I = 0, NX2-1)/)
  KX(NX2+1:NX) = DKX*(/(I-NX2, I = 0, NX2-1)/)
  KY(1:NY2) = DKY*(/(J, J = 0, NY2-1)/)
  KY(NY2+1:NY) = DKY*(/(J-NY2, J = 0, NY2-1)/)
  KZ(1:NZ2) = DKZ*(/(K, K = 0, NZ2-1)/)
  KZ(NZ2+1:NZ) = DKZ*(/(K-NZ2, K = 0, NZ2-1)/)
!
  KX2 = KX*KX
  KY2 = KY*KY
  KZ2 = KZ*KZ
!  
  DO K = 1, NZ
     DO J = 1, NY
        DO I = 1, NX
        XK = SQRT(KX2(I) + KY2(J) + KZ2(K))
        TMP = 1.D0 + 3.D0*COS(XK*CUTOFF)/(XK**2*CUTOFF*CUTOFF) - & 
             3.D0*SIN(XK*CUTOFF)/(XK**3*CUTOFF**3)
        IF (I == 1 .AND. J == 1 .AND. K == 1) THEN
           VDD(I,J,K) = 0.D0
        ELSE
          VDD(I,J,K) = TMP*((3.D0*KZ2(K))/(KX2(I)+KY2(J)+KZ2(K)) - 1.D0)*FOU_PI3
        END IF
     END DO
    END DO       
  ENDDO
END SUBROUTINE CALCULATE_VDD

SUBROUTINE WRITE_3D(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY, NZ
  INTEGER :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:) :: U2
  INTEGER :: I, J, K
!
  DO I = 0, NX
     DO J = 0, NY
        DO K = 0, NZ
           WRITE(FUNIT, 1000) U2(I,J,K)
        END DO
     END DO
  END DO
   1000 FORMAT(E17.5E3)
END SUBROUTINE WRITE_3D
 
SUBROUTINE WRITE_2DXY(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY, NZ2
  USE GPE_DATA, ONLY : X, Y
  INTEGER :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:) :: U2
  INTEGER :: I, J, K
!
  K = NZ2
  DO I = 0, NX
     DO J = 0, NY
        WRITE(FUNIT, 1000) X(I), Y(J), U2(I,J,K)
     END DO
     WRITE(FUNIT, *)
  END DO 
  1000 FORMAT(2F10.2, E17.5E3)
END SUBROUTINE WRITE_2DXY

SUBROUTINE WRITE_2DXZ(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NZ, NY2 
  USE GPE_DATA, ONLY : X, Z
  INTEGER :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:) :: U2
  INTEGER :: I, J, K
!
  J = NY2
  DO I = 0, NX
     DO K = 0, NZ
        WRITE(FUNIT, 1000) X(I), Z(K), U2(I,J,K)
     END DO
     WRITE(FUNIT, *)
  END DO
  1000 FORMAT(2F10.2, E17.5E3)
END SUBROUTINE WRITE_2DXZ

SUBROUTINE DEN2DXY(FUNIT, U2, DE2DXY)
  USE COMM_DATA, ONLY : NX, NY  
  USE GPE_DATA, ONLY : X,  DZ, Y
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DXY
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I, J, FUNIT
!
  FORALL (I = 0:NX, J = 0:NY) DE2DXY(I,J) = SIMP(U2(I,J,0:), DZ)
  DO I = 0, NX
   DO J = 0,NY
     WRITE(FUNIT, 1000) X(I),Y(J), DE2DXY(I,J)
   END DO
    WRITE(FUNIT, 1000)
  END DO
  1000 FORMAT(2F10.2, E17.5E3)
END SUBROUTINE DEN2DXY

SUBROUTINE DEN2DXZ(FUNIT, U2, DE2DXZ)
  USE COMM_DATA, ONLY : NX, NZ  
  USE GPE_DATA, ONLY : X, DY, Z
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DXZ
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I, K, FUNIT
!
  FORALL (I = 0:NX, K = 0:NZ) DE2DXZ(I,K) = SIMP(U2(I,0:,K), DY)
  DO I = 0, NX
   DO K = 0,NZ
     WRITE(FUNIT, 1000) X(I),Z(K), DE2DXZ(I,K)
   END DO
    WRITE(FUNIT, 1000)
  END DO
  1000 FORMAT(2F10.2,E17.5E3)
END SUBROUTINE DEN2DXZ

SUBROUTINE DEN2DYZ(FUNIT, U2, DE2DYZ)
  USE COMM_DATA, ONLY : NY, NZ  
  USE GPE_DATA, ONLY : Y, DX, Z
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DYZ
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: J, K, FUNIT
!
  FORALL (J = 0:NY, K = 0:NZ) DE2DYZ(J,K) = SIMP(U2(0:,J,K), DX)
  DO J = 0, NY
    DO K = 0,NZ
      WRITE(FUNIT, 1000) Y(J),Z(K), DE2DYZ(J,K)
    END DO
     WRITE(FUNIT, 1000)
  END DO
  1000 FORMAT(2F10.2, E17.5E3)
END SUBROUTINE DEN2DYZ

SUBROUTINE DEN1DX(FUNIT, U2, DE1DX)
  USE COMM_DATA, ONLY : NX, NZ
  USE GPE_DATA, ONLY : X, DY, DZ 
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NX, 0:NZ) :: TMP2D
  INTEGER :: I, K, FUNIT
!
  FORALL (I = 0:NX, K = 0:NZ) TMP2D(I,K) = SIMP(U2(I,0:,K), DY)
      DO I = 0, NX 
	 DE1DX(I) = SIMP(TMP2D(I,0:), DZ)
         WRITE(FUNIT, 1001) X(I), DE1DX(I)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DEN1DX
 
SUBROUTINE DEN1DY(FUNIT, U2, DE1DY)
  USE COMM_DATA, ONLY : NY, NZ
  USE GPE_DATA, ONLY : Y, DX, DZ  
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NY, 0:NZ) :: TMP2D
  INTEGER :: J, K, FUNIT
!
  FORALL (J = 0:NY, K = 0:NZ) TMP2D(J,K) = SIMP(U2(0:,J,K), DX)
      DO J = 0, NY 
	 DE1DY(J) = SIMP(TMP2D(J,0:), DZ)
         WRITE(FUNIT, 1001) Y(J), DE1DY(J)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DEN1DY

SUBROUTINE DEN1DZ(FUNIT, U2, DE1DZ)
  USE COMM_DATA, ONLY : NY, NZ
  USE GPE_DATA, ONLY : Z, DX, DY   
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DZ
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NY, 0:NZ) :: TMP2D
  INTEGER :: J, K, FUNIT
!
  FORALL (J = 0:NY, K = 0:NZ) TMP2D(J,K) = SIMP(U2(0:,J,K), DX)
      DO K = 0, NZ 
	 DE1DZ(K) = SIMP(TMP2D(0:,K), DY)
         WRITE(FUNIT, 1001) Z(K), DE1DZ(K)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DEN1DZ

!# File name : real3d.f90

